Gauge-string duality, monomial bases and graph determinants

Questions at the intersection of the AdS/CFT correspondence and quantum information theory motivate the study of projectors in sequences of subalgebras of finite-dimensional commutative associative semisimple algebras $\mathcal{A}$, obtained by incrementally adjoining one generator at each step to produce a non-linear generating set for $\mathcal{A}$. We define degeneracy graphs, which are finite layered tree graphs whose nodes represent projectors in the successive subalgebras. Using combinatorial properties of the degeneracy graph, we give a simple formula for constructing a linear basis of $\mathcal{A}$ in terms of monomials in the generators. The nodes can be labelled by formal variables corresponding to the eigenvalues of the generators added at each layer. We prove that the construction is compatible with the required counting of projectors in $\mathcal{A}$, and give explicit constructions of the projectors in terms of the monomials, in the cases of one- and two-layer degeneracy graphs with arbitrary numbers of nodes. More generally, we provide extensive computational evidence for the invertibility of the matrix relating the proposed monomial basis to the projector basis, by evaluating its determinant. In the 1-layer case, this is a Vandermonde determinant. A simple formula for the non-vanishing determinant in the general layer case is conjectured and supported by the computational data. The construction is illustrated with examples including centres of symmetric group algebras and maximally commuting subalgebras generated by JucysMurphy elements. We outline applications of the monomial basis to algorithms for constructing matrix units in non-commutative semisimple algebras, with relevance to orthogonal bases of multi-matrix gauge-invariant operators and to quantum information theory.

==> anc/Degeneracy-Graph-Construction.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "ea223537-599c-44bb-b374-d1d68b022eee",
   "metadata": {},
   "outputs": [],
   "source": [
    "# ===============================================================\n",
    "#  General L-layer core (SageMath 10.7, Jupyter-friendly)\n",
    "#\n",
    "#  Data:\n",
    "#    L >= 2\n",
    "#    D = [D1, D2, ..., DL] with D1 < D2 < ... < DL\n",
    "#    p1 : partition of D2 with D1 parts (list length D1, positive ints)\n",
    "#    comps : compositions dict for layers 2..L-1\n",
    "#            comps[I] is a list of length D[I-1] (i.e. length D_I) summing to D_{I+1}\n",
    "#            Example for L=3: comps = {2: c2}\n",
    "#            Example for L=4: comps = {2: c2, 3: c3}\n",
    "#\n",
    "#  S-sets :\n",
    "#    S^{(L-1)}_{dL} = { j in [D_{L-1}] : #children(j) >= dL }\n",
    "#    S^{(I)}_{d_{I+1},...,dL} = { i in [D_I] : | children(i) ∩ S^{(I+1)}_{d_{I+2},...,dL} | >= d_{I+1} }\n",
    "#\n",
    "#  Monomial exponent list :\n",
    "#    for each d2..dL in the allowed ranges:\n",
    "#      e_I = d_I - 1 for I >= 2\n",
    "#      e1 runs 0..|S^{(1)}_{d2..dL}|-1\n",
    "#\n",
    "#  Matrix:\n",
    "#    rows indexed by leaves a_L in [D_L]\n",
    "#    columns indexed by exponent vectors (e1,...,eL)\n",
    "#    entry = Π_{I=1..L} ( xI_{a_I(leaf)} )^{eI}\n",
    "#    where a_I(leaf) is the ancestor in layer I obtained from parent maps.\n",
    "#\n",
    "#  Physicist sanity:\n",
    "#    assert len(exps) == D_L\n",
    "#    det(M), optionally factor\n",
    "# ===============================================================\n",
    "\n",
    "from sage.all import QQ, PolynomialRing, matrix, Graph, show as sage_show\n",
    "from sage.all import factor, ZZ\n",
    "from sage.all import SR\n",
    "\n",
    "# -----------------------------\n",
    "# helpers\n",
    "# -----------------------------\n",
    "\n",
    "def _cumsums(parts):\n",
    "    s = [0]\n",
    "    for x in parts:\n",
    "        s.append(s[-1] + x)\n",
    "    return s\n",
    "\n",
    "def _edge_sizes(D, p1, comps):\n",
    "    \"\"\"\n",
    "    Return dict edge_sizes[layer] for edges layer -> layer+1.\n",
    "    layer=1 uses p1. layer=2..L-1 use comps[layer].\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    edge = {1: p1}\n",
    "    for layer in range(2, L):\n",
    "        if layer not in comps:\n",
    "            raise ValueError(f\"Missing comps[{layer}] for edge {layer}->{layer+1}.\")\n",
    "        edge[layer] = comps[layer]\n",
    "    return edge\n",
    "\n",
    "# -----------------------------\n",
    "# (i) structure: parent + children\n",
    "# -----------------------------\n",
    "\n",
    "def build_structure_L(D, p1, comps, minimal_checks=True):\n",
    "    \"\"\"\n",
    "    Build parent maps and children lists for general L.\n",
    "\n",
    "    Returns:\n",
    "      parent[layer]  : list of length D[layer] (=D_{layer+1}) with 1-based parent in [1..D_{layer}]\n",
    "                       for layer=1..L-1\n",
    "      children[layer]: list (1-based indexed via children[layer][i-1]) of children in layer+1 for i in [D_layer]\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    edge = _edge_sizes(D, p1, comps)\n",
    "\n",
    "    if minimal_checks:\n",
    "        # light shape checks\n",
    "        if len(p1) != D[0] or sum(p1) != D[1]:\n",
    "            raise ValueError(\"p1 must have length D1 and sum to D2.\")\n",
    "        for layer in range(2, L):\n",
    "            comp = edge[layer]\n",
    "            if len(comp) != D[layer-1] or sum(comp) != D[layer]:\n",
    "                raise ValueError(f\"comps[{layer}] must have length D{layer} and sum to D{layer+1}.\")\n",
    "\n",
    "    parent = {}\n",
    "    children = {}\n",
    "\n",
    "    for layer in range(1, L):\n",
    "        sizes = edge[layer]                # list length D_layer, sums D_{layer+1}\n",
    "        D_layer = D[layer-1]\n",
    "        D_next  = D[layer]\n",
    "        # parent[layer] maps nodes in layer+1 to nodes in layer\n",
    "        parent_layer = [None] * D_next\n",
    "        children_layer = [[] for _ in range(D_layer)]\n",
    "        s = _cumsums(sizes)\n",
    "        for i in range(1, D_layer + 1):\n",
    "            for j in range(s[i-1] + 1, s[i] + 1):\n",
    "                parent_layer[j-1] = i\n",
    "                children_layer[i-1].append(j)\n",
    "        parent[layer] = parent_layer\n",
    "        children[layer] = children_layer\n",
    "\n",
    "    return parent, children\n",
    "\n",
    "def ancestor_chains_L(D, parent):\n",
    "    \"\"\"\n",
    "    For each leaf a_L in [D_L], compute its ancestor chain (a1,...,aL).\n",
    "    Returns list anc of length D_L with anc[aL-1] = (a1,...,aL).\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    DL = D[-1]\n",
    "    anc = [None] * DL\n",
    "    for leaf in range(1, DL + 1):\n",
    "        chain = [None] * L\n",
    "        chain[L-1] = leaf\n",
    "        # walk up\n",
    "        for layer in range(L-1, 0, -1):   # layer = L-1,...,1 corresponds to parent[layer]\n",
    "            chain[layer-1] = parent[layer][chain[layer] - 1]\n",
    "        anc[leaf - 1] = tuple(chain)\n",
    "    return anc\n",
    "\n",
    "# -----------------------------\n",
    "# (ii) S-sets: recursive definition\n",
    "# -----------------------------\n",
    "\n",
    "def S_level(D, children, I, d_vec):\n",
    "    \"\"\"\n",
    "    Compute S^{(I)}_{d_{I+1},...,d_L} as a list of nodes in [D_I].\n",
    "\n",
    "    Inputs:\n",
    "      I     : layer index (1..L-1)\n",
    "      d_vec : list [d_{I+1},...,d_L] of length (L-I)\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    if not (1 <= I <= L-1):\n",
    "        raise ValueError(\"I must be in 1..L-1\")\n",
    "    if len(d_vec) != (L - I):\n",
    "        raise ValueError(\"d_vec must have length L-I\")\n",
    "\n",
    "    # Base: I = L-1, d_vec = [dL]\n",
    "    if I == L - 1:\n",
    "        dL = d_vec[0]\n",
    "        out = []\n",
    "        for j in range(1, D[I-1] + 1):  # nodes in layer L-1\n",
    "            if len(children[I][j-1]) >= dL:\n",
    "                out.append(j)\n",
    "        return out\n",
    "\n",
    "    # Recursive: compute S^{(I+1)}_{d_{I+2},...,d_L}\n",
    "    d_next = d_vec[0]\n",
    "    deeper = d_vec[1:]   # thresholds below I+1\n",
    "    S_deeper = set(S_level(D, children, I+1, deeper))\n",
    "\n",
    "    out = []\n",
    "    for i in range(1, D[I-1] + 1):  # nodes in layer I\n",
    "        kids = children[I][i-1]     # nodes in layer I+1\n",
    "        # count how many children lie in S_deeper\n",
    "        count = 0\n",
    "        for k in kids:\n",
    "            if k in S_deeper:\n",
    "                count += 1\n",
    "        if count >= d_next:\n",
    "            out.append(i)\n",
    "    return out\n",
    "\n",
    "def S1_dvec(D, p1, comps, d_vec, structure=None):\n",
    "    \"\"\"\n",
    "    Convenience: S^{(1)}_{d2,...,dL}.\n",
    "    d_vec = [d2,...,dL].\n",
    "    \"\"\"\n",
    "    if structure is None:\n",
    "        parent, children = build_structure_L(D, p1, comps, minimal_checks=True)\n",
    "    else:\n",
    "        parent, children = structure\n",
    "    return S_level(D, children, I=1, d_vec=d_vec)\n",
    "\n",
    "# -----------------------------\n",
    "# (iii) monomial exponent vectors\n",
    "# -----------------------------\n",
    "\n",
    "def exponent_vectors_L(D, p1, comps, structure=None, minimal_checks=True):\n",
    "    \"\"\"\n",
    "    General-L exponent vectors (e1,...,eL) using the direct generalisation:\n",
    "      for each d2..dL:\n",
    "        eI = dI - 1 for I>=2\n",
    "        e1 runs 0..|S^{(1)}_{d2..dL}|-1\n",
    "\n",
    "    Returns list of tuples length L.\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    if L < 2:\n",
    "        raise ValueError(\"Need L>=2\")\n",
    "\n",
    "    if structure is None:\n",
    "        parent, children = build_structure_L(D, p1, comps, minimal_checks=minimal_checks)\n",
    "    else:\n",
    "        parent, children = structure\n",
    "\n",
    "    edge = _edge_sizes(D, p1, comps)\n",
    "    max_d = {2: max(edge[1])}   # d2 range from p1\n",
    "    for I in range(3, L+1):\n",
    "        max_d[I] = max(edge[I-1])\n",
    "\n",
    "    exps = []\n",
    "\n",
    "    # loop over all threshold tuples (d2,...,dL)\n",
    "    # implemented as nested recursion for cleanliness\n",
    "    def _recurse_build(I, chosen):\n",
    "        \"\"\"\n",
    "        I is current threshold index (2..L). chosen holds [d2,...,d_{I-1}].\n",
    "        \"\"\"\n",
    "        if I == L + 1:\n",
    "            d_vec = chosen[:]  # [d2,...,dL]\n",
    "            k = len(S_level(D, children, I=1, d_vec=d_vec))\n",
    "            for e1 in range(k):\n",
    "                e = [None] * L\n",
    "                e[0] = e1\n",
    "                for idx, dI in enumerate(d_vec, start=2):\n",
    "                    e[idx-1] = dI - 1\n",
    "                exps.append(tuple(e))\n",
    "            return\n",
    "\n",
    "        for dI in range(1, max_d[I] + 1):\n",
    "            chosen.append(dI)\n",
    "            _recurse_build(I+1, chosen)\n",
    "            chosen.pop()\n",
    "\n",
    "    _recurse_build(2, [])\n",
    "\n",
    "    if minimal_checks:\n",
    "        assert len(exps) == D[-1], f\"Expected {D[-1]} exponent vectors, got {len(exps)}.\"\n",
    "    return exps\n",
    "\n",
    "def monomials_as_strings_L(exps):\n",
    "    \"\"\"\n",
    "    Pretty-print helper: \"C1^e1 * ... * CL^eL\".\n",
    "    \"\"\"\n",
    "    out = []\n",
    "    L = len(exps[0]) if exps else 0\n",
    "    for e in exps:\n",
    "        out.append(\" * \".join([f\"C{i}^{e[i-1]}\" for i in range(1, L+1)]))\n",
    "    return out\n",
    "\n",
    "# -----------------------------\n",
    "# (iv) ring and variables\n",
    "# -----------------------------\n",
    "\n",
    "def build_ring_and_vars_L(D):\n",
    "    \"\"\"\n",
    "    Polynomial ring with global layer variables xI_a:\n",
    "      x1_1..x1_D1, x2_1..x2_D2, ..., xL_1..xL_DL\n",
    "    Returns R, x_var[(I,a)].\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    names = []\n",
    "    for I in range(1, L+1):\n",
    "        for a in range(1, D[I-1] + 1):\n",
    "            names.append(f\"x{I}_{a}\")\n",
    "    R = PolynomialRing(QQ, names)\n",
    "    gens = R.gens()\n",
    "    name_to_var = {names[k]: gens[k] for k in range(len(names))}\n",
    "    x_var = {}\n",
    "    for I in range(1, L+1):\n",
    "        for a in range(1, D[I-1] + 1):\n",
    "            x_var[(I,a)] = name_to_var[f\"x{I}_{a}\"]\n",
    "    return R, x_var\n",
    "\n",
    "# -----------------------------\n",
    "# (v) matrix + determinant\n",
    "# -----------------------------\n",
    "\n",
    "def monomial_matrix_L(D, p1, comps, exps=None, structure=None, minimal_checks=True):\n",
    "    \"\"\"\n",
    "    Build DL x DL monomial evaluation matrix for general L.\n",
    "\n",
    "    Returns: R, M, exps\n",
    "    \"\"\"\n",
    "    if structure is None:\n",
    "        parent, children = build_structure_L(D, p1, comps, minimal_checks=minimal_checks)\n",
    "    else:\n",
    "        parent, children = structure\n",
    "\n",
    "    if exps is None:\n",
    "        exps = exponent_vectors_L(D, p1, comps, structure=(parent, children), minimal_checks=minimal_checks)\n",
    "\n",
    "    if minimal_checks:\n",
    "        assert len(exps) == D[-1], f\"Expected {D[-1]} exponent vectors, got {len(exps)}.\"\n",
    "\n",
    "    anc = ancestor_chains_L(D, parent)\n",
    "    R, x_var = build_ring_and_vars_L(D)\n",
    "\n",
    "    DL = D[-1]\n",
    "    M = matrix(R, DL, DL)\n",
    "\n",
    "    for col, e in enumerate(exps):\n",
    "        for leaf in range(1, DL + 1):\n",
    "            chain = anc[leaf - 1]   # (a1,...,aL)\n",
    "            entry = R(1)\n",
    "            for I in range(1, len(D)+1):\n",
    "                entry *= x_var[(I, chain[I-1])] ** e[I-1]\n",
    "            M[leaf - 1, col] = entry\n",
    "\n",
    "    return R, M, exps\n",
    "\n",
    "\n",
    "\n",
    "def monomial_matrix_and_det_L(D, p1, comps,\n",
    "                              factor_det=False,\n",
    "                              normalize_diffs=False,\n",
    "                              **kwargs):\n",
    "    \"\"\"\n",
    "    Return (R, M, detM).\n",
    "    If factor_det=True: detM is a factorization.\n",
    "    If normalize_diffs=True (and factor_det=True): orient diff factors as (xI_a - xI_b) with a<b.\n",
    "    \"\"\"\n",
    "\n",
    "    def _parse_xIa(varname):\n",
    "        if not varname.startswith(\"x\") or \"_\" not in varname[1:]:\n",
    "            return None\n",
    "        I_str, a_str = varname[1:].split(\"_\", 1)\n",
    "        return (int(I_str), int(a_str))\n",
    "\n",
    "    def _is_two_var_linear_diff(f):\n",
    "        # detect f = ±(x - y) with coeffs ±1 and no constant term\n",
    "        if f.total_degree() != 1:\n",
    "            return None\n",
    "        d = f.dict()\n",
    "        for exp in d:              # ETuple-safe\n",
    "            if sum(exp) == 0:      # constant term\n",
    "                return None\n",
    "\n",
    "        terms = []\n",
    "        for exp, coeff in d.items():\n",
    "            if sum(exp) == 1:\n",
    "                j = next(pos for pos, ej in enumerate(exp) if ej == 1)  # ETuple-safe\n",
    "                terms.append((j, ZZ(coeff)))\n",
    "            else:\n",
    "                return None\n",
    "\n",
    "        if len(terms) != 2:\n",
    "            return None\n",
    "        (j1, c1), (j2, c2) = terms\n",
    "        if abs(c1) != 1 or abs(c2) != 1 or c1 != -c2:\n",
    "            return None\n",
    "\n",
    "        vars_ = f.parent().gens()\n",
    "        v1, v2 = vars_[j1], vars_[j2]\n",
    "        sign = 1 if c1 == 1 else -1\n",
    "        return (v1, v2, sign)\n",
    "\n",
    "    def _normalize_factorization(fac):\n",
    "        # Return a SYMBOLIC product so Sage doesn't re-flip signs by refactoring\n",
    "        expr = SR(fac.unit())\n",
    "\n",
    "        for f, e in fac:\n",
    "            parsed = _is_two_var_linear_diff(f)\n",
    "            if parsed is None:\n",
    "                expr *= SR(f)**e\n",
    "                continue\n",
    "\n",
    "            v1, v2, sign = parsed\n",
    "\n",
    "            if sign == -1:\n",
    "                expr *= (-1)**e\n",
    "            base = v1 - v2\n",
    "\n",
    "            p1p = _parse_xIa(str(v1))\n",
    "            p2p = _parse_xIa(str(v2))\n",
    "            if p1p is not None and p2p is not None and p1p[0] == p2p[0]:\n",
    "                _, a1 = p1p\n",
    "                _, a2 = p2p\n",
    "                if a1 > a2:\n",
    "                    expr *= (-1)**e\n",
    "                    base = v2 - v1\n",
    "\n",
    "            expr *= SR(base)**e\n",
    "\n",
    "        return expr\n",
    "\n",
    "    # compute matrix and determinant\n",
    "    R, M, exps = monomial_matrix_L(D, p1, comps, **kwargs)\n",
    "    detM = M.det()\n",
    "\n",
    "    if factor_det:\n",
    "        detM = detM.factor()\n",
    "        if normalize_diffs:\n",
    "            detM = _normalize_factorization(detM)\n",
    "\n",
    "    return R, M, detM\n",
    "\n",
    "  \n",
    "\n",
    "\n",
    "\n",
    "\n",
    "# -----------------------------\n",
    "# (vi) optional graph plot (general L)\n",
    "# -----------------------------\n",
    "\n",
    "def layered_graph_L(D, p1, comps, structure=None, x_spacing=3.0):\n",
    "    \"\"\"\n",
    "    Graph with node labels aligned with determinant variables xI_a.\n",
    "    Indices increase upwards.\n",
    "    \"\"\"\n",
    "    if structure is None:\n",
    "        parent, children = build_structure_L(D, p1, comps, minimal_checks=False)\n",
    "    else:\n",
    "        parent, children = structure\n",
    "\n",
    "    L = len(D)\n",
    "    G = Graph()\n",
    "\n",
    "    # add vertices\n",
    "    for I in range(1, L+1):\n",
    "        for a in range(1, D[I-1] + 1):\n",
    "            G.add_vertex(f\"x{I}_{a}\")\n",
    "\n",
    "    # add edges xI_parent -> x(I+1)_child\n",
    "    for I in range(1, L):\n",
    "        for child in range(1, D[I] + 1):\n",
    "            par = parent[I][child - 1]\n",
    "            G.add_edge(f\"x{I}_{par}\", f\"x{I+1}_{child}\")\n",
    "\n",
    "    # positions\n",
    "    pos = {}\n",
    "    for I in range(1, L+1):\n",
    "        x = (I-1) * x_spacing\n",
    "        for a in range(1, D[I-1] + 1):\n",
    "            pos[f\"x{I}_{a}\"] = (x, a)\n",
    "\n",
    "    return G, pos\n",
    "\n",
    "\n",
    "def show_layered_graph_L(D, p1, comps, structure=None, x_spacing=2.0,\n",
    "                         vertex_size=60, edge_thickness=0.5, edge_color=\"lightgray\",\n",
    "                         label_dx=0.15, label_dy=-0.15, fontsize=9,\n",
    "                         axes=False, frame=False,\n",
    "                         return_data=False):\n",
    "\n",
    "    G, pos = layered_graph_L(D, p1, comps, structure=structure, x_spacing=x_spacing)\n",
    "\n",
    "    P = G.plot(\n",
    "        pos=pos,\n",
    "        vertex_size=vertex_size,\n",
    "        vertex_labels=False,\n",
    "        edge_thickness=edge_thickness,\n",
    "        edge_color=edge_color,\n",
    "        axes=axes,\n",
    "        frame=frame\n",
    "    )\n",
    "\n",
    "    for v in G.vertices():\n",
    "        x, y = pos[v]\n",
    "        P += text(\n",
    "            v,\n",
    "            (x + label_dx, y + label_dy),\n",
    "            horizontal_alignment='left',\n",
    "            vertical_alignment='top',\n",
    "            fontsize=fontsize\n",
    "        )\n",
    "\n",
    "    sage_show(P)\n",
    "\n",
    "    if return_data:\n",
    "        return G, pos\n",
    "        \n",
    "\n",
    "\n",
    "# -----------------------------\n",
    "# (vii) driver\n",
    "# -----------------------------\n",
    "\n",
    "# --- tiny aliases (direct, no out) ---\n",
    "\n",
    "# exponent tuples\n",
    "exps_L = lambda D, p1, c: exponent_vectors_L(D, p1, c)\n",
    "\n",
    "# monomials as nice strings \"C1^e1 * ... * CL^eL\"\n",
    "mons_L = lambda D, p1, c: monomials_as_strings_L(exponent_vectors_L(D, p1, c))\n",
    "\n",
    "# matrix (DL x DL)\n",
    "mat_L  = lambda D, p1, c: monomial_matrix_L(D, p1, c)[1]\n",
    "\n",
    "# factored, normalized determinant\n",
    "det_L  = lambda D, p1, c: monomial_matrix_and_det_L(\n",
    "    D, p1, c,\n",
    "    factor_det=True,\n",
    "    normalize_diffs=True\n",
    ")[2]\n",
    "\n",
    "# graph (plot only; no returned clutter)\n",
    "graph_L = lambda D, p1, c: show_layered_graph_L(D, p1, c)\n",
    "\n",
    "def build_L(D, p1, comps, display=(), factor_det=False):\n",
    "    \"\"\"\n",
    "    Physicist-friendly driver for general L.\n",
    "    display can include: \"graph\", \"monomials\", \"matrix\", \"det\"\n",
    "    \"\"\"\n",
    "    if isinstance(display, str):\n",
    "        display = (display,)\n",
    "    else:\n",
    "        display = tuple(display)\n",
    "\n",
    "    out = {}\n",
    "    structure = build_structure_L(D, p1, comps, minimal_checks=True)\n",
    "    out[\"structure\"] = structure\n",
    "\n",
    "    exps = exponent_vectors_L(D, p1, comps, structure=structure, minimal_checks=True)\n",
    "    out[\"exps\"] = exps\n",
    "\n",
    "    if \"monomials\" in display:\n",
    "        out[\"monomials\"] = monomials_as_strings_L(exps)\n",
    "        print(\"Monomials:\")\n",
    "        for m in out[\"monomials\"]:\n",
    "            print(m)\n",
    "\n",
    "    if (\"matrix\" in display) or (\"det\" in display):\n",
    "        R, M, _ = monomial_matrix_L(D, p1, comps, exps=exps, structure=structure, minimal_checks=True)\n",
    "        out[\"R\"] = R\n",
    "        out[\"M\"] = M\n",
    "        if \"matrix\" in display:\n",
    "            print(\"Matrix M:\")\n",
    "            print(M)\n",
    "            \n",
    "    if \"det\" in display:\n",
    "        _, _, detM = monomial_matrix_and_det_L(\n",
    "            D, p1, comps,\n",
    "            factor_det=factor_det,\n",
    "            normalize_diffs=True,\n",
    "            exps=exps,\n",
    "            structure=structure,\n",
    "            minimal_checks=True\n",
    "        )\n",
    "        out[\"det\"] = detM\n",
    "        print(\"det(M):\")\n",
    "        print(out[\"det\"])\n",
    "\n",
    "\n",
    "    if \"graph\" in display:\n",
    "     G, pos = show_layered_graph_L(\n",
    "        D, p1, comps,\n",
    "        structure=structure,\n",
    "        x_spacing=2.5,\n",
    "        return_data=True\n",
    "    )\n",
    "    out[\"G\"] = G\n",
    "    out[\"pos\"] = pos\n",
    "\n",
    "\n",
    "    return out\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "2fbf28ea-2a73-499c-a192-4d4faaf779d4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "['C1^0 * C2^0', 'C1^1 * C2^0', 'C1^0 * C2^1', 'C1^1 * C2^1']\n",
      "[        1      x1_1      x2_1 x1_1*x2_1]\n",
      "[        1      x1_1      x2_2 x1_1*x2_2]\n",
      "[        1      x1_2      x2_3 x1_2*x2_3]\n",
      "[        1      x1_2      x2_4 x1_2*x2_4]\n",
      "-(x1_1 - x1_2)^2*(x2_1 - x2_2)*(x2_3 - x2_4)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Graphics object consisting of 11 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#L=2 example \n",
    "D = [2, 4]\n",
    "p1 = [2, 2]\n",
    "comps = { } # compositions empty for L=2 \n",
    "#{2: [2, 1, 2, 2]}  # c2\n",
    "\n",
    "\n",
    "print ( mons_L(D, p1, comps)  )   # list of monomial strings\n",
    "print ( mat_L(D, p1, comps)   )    # matrix\n",
    "print ( det_L(D, p1, comps) )     # factored determinant\n",
    "graph_L(D, p1, comps)   # plot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "7fde3667-3e3e-471b-9098-565e1dc92d98",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Monomials:\n",
      "C1^0 * C2^0\n",
      "C1^1 * C2^0\n",
      "C1^0 * C2^1\n",
      "C1^1 * C2^1\n",
      "Matrix M:\n",
      "[        1      x1_1      x2_1 x1_1*x2_1]\n",
      "[        1      x1_1      x2_2 x1_1*x2_2]\n",
      "[        1      x1_2      x2_3 x1_2*x2_3]\n",
      "[        1      x1_2      x2_4 x1_2*x2_4]\n",
      "det(M):\n",
      "-(x1_1 - x1_2)^2*(x2_1 - x2_2)*(x2_3 - x2_4)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Graphics object consisting of 11 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#L=2 example \n",
    "D = [2, 4]\n",
    "p1 = [2, 2]\n",
    "comps = { } # compositions empty for L=2 \n",
    "#{2: [2, 1, 2, 2]}  # c2\n",
    "\n",
    "out = build_L(D, p1, comps, display=(\"monomials\",\"matrix\", \"det\",\"graph\"), factor_det=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "735997aa-73e3-43aa-b336-13892ecbd73d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Monomials:\n",
      "C1^0 * C2^0\n",
      "C1^1 * C2^0\n",
      "C1^2 * C2^0\n",
      "C1^3 * C2^0\n",
      "C1^0 * C2^1\n",
      "C1^1 * C2^1\n",
      "C1^2 * C2^1\n",
      "C1^3 * C2^1\n",
      "C1^0 * C2^2\n",
      "C1^1 * C2^2\n",
      "det(M):\n",
      "-(x1_1 - x1_2)^2*(x1_1 - x1_3)^2*(x1_1 - x1_4)^2*(x1_2 - x1_3)^2*(x1_2 - x1_4)^2*(x1_3 - x1_4)^3*(x2_1 - x2_2)*(x2_10 - x2_8)*(x2_10 - x2_9)*(x2_3 - x2_4)*(x2_5 - x2_6)*(x2_5 - x2_7)*(x2_6 - x2_7)*(x2_8 - x2_9)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Graphics object consisting of 25 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#L=2 example, displaying only monomials and det\n",
    "D = [4,10 ]\n",
    "p1 = [2, 2 , 3, 3]\n",
    "comps = { } # compositions empty for L=2 \n",
    "#{2: [2, 1, 2, 2]}  # c2\n",
    "\n",
    "out = build_L(D, p1, comps, display=(\"monomials\", \"det\" , \"graph\" ), factor_det=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "263f56b4-7507-4124-8007-fe3a681da45b",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Monomials:\n",
      "C1^0 * C2^0 * C3^0\n",
      "C1^1 * C2^0 * C3^0\n",
      "C1^0 * C2^0 * C3^1\n",
      "C1^1 * C2^0 * C3^1\n",
      "C1^0 * C2^1 * C3^0\n",
      "C1^1 * C2^1 * C3^0\n",
      "C1^0 * C2^1 * C3^1\n",
      "Matrix M:\n",
      "[        1      x1_1      x3_1 x1_1*x3_1      x2_1 x1_1*x2_1 x2_1*x3_1]\n",
      "[        1      x1_1      x3_2 x1_1*x3_2      x2_1 x1_1*x2_1 x2_1*x3_2]\n",
      "[        1      x1_1      x3_3 x1_1*x3_3      x2_2 x1_1*x2_2 x2_2*x3_3]\n",
      "[        1      x1_2      x3_4 x1_2*x3_4      x2_3 x1_2*x2_3 x2_3*x3_4]\n",
      "[        1      x1_2      x3_5 x1_2*x3_5      x2_3 x1_2*x2_3 x2_3*x3_5]\n",
      "[        1      x1_2      x3_6 x1_2*x3_6      x2_4 x1_2*x2_4 x2_4*x3_6]\n",
      "[        1      x1_2      x3_7 x1_2*x3_7      x2_4 x1_2*x2_4 x2_4*x3_7]\n",
      "det(M):\n",
      "(x1_1 - x1_2)^3*(x2_1 - x2_2)*(x2_3 - x2_4)^2*(x3_1 - x3_2)*(x3_4 - x3_5)*(x3_6 - x3_7)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Graphics object consisting of 25 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#L=3 example \n",
    "D = [2, 4, 7]\n",
    "p1 = [2, 2]\n",
    "comps = {2: [2, 1, 2, 2]}  # c2\n",
    "\n",
    "out = build_L(D, p1, comps, display=(\"monomials\",\"matrix\", \"det\",\"graph\"), factor_det=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "5dd67695-3cc2-4a33-bb3c-4e791c1ad89c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Monomials:\n",
      "C1^0 * C2^0 * C3^0 * C4^0\n",
      "C1^1 * C2^0 * C3^0 * C4^0\n",
      "C1^0 * C2^0 * C3^0 * C4^1\n",
      "C1^1 * C2^0 * C3^0 * C4^1\n",
      "C1^0 * C2^0 * C3^0 * C4^2\n",
      "C1^0 * C2^0 * C3^1 * C4^0\n",
      "C1^1 * C2^0 * C3^1 * C4^0\n",
      "C1^0 * C2^0 * C3^1 * C4^1\n",
      "C1^1 * C2^0 * C3^1 * C4^1\n",
      "C1^0 * C2^1 * C3^0 * C4^0\n",
      "C1^1 * C2^1 * C3^0 * C4^0\n",
      "C1^0 * C2^1 * C3^1 * C4^0\n",
      "Matrix M:\n",
      "[              1            x1_1            x4_1       x1_1*x4_1          x4_1^2            x3_1       x1_1*x3_1       x3_1*x4_1  x1_1*x3_1*x4_1            x2_1       x1_1*x2_1       x2_1*x3_1]\n",
      "[              1            x1_1            x4_2       x1_1*x4_2          x4_2^2            x3_1       x1_1*x3_1       x3_1*x4_2  x1_1*x3_1*x4_2            x2_1       x1_1*x2_1       x2_1*x3_1]\n",
      "[              1            x1_1            x4_3       x1_1*x4_3          x4_3^2            x3_2       x1_1*x3_2       x3_2*x4_3  x1_1*x3_2*x4_3            x2_1       x1_1*x2_1       x2_1*x3_2]\n",
      "[              1            x1_1            x4_4       x1_1*x4_4          x4_4^2            x3_2       x1_1*x3_2       x3_2*x4_4  x1_1*x3_2*x4_4            x2_1       x1_1*x2_1       x2_1*x3_2]\n",
      "[              1            x1_1            x4_5       x1_1*x4_5          x4_5^2            x3_2       x1_1*x3_2       x3_2*x4_5  x1_1*x3_2*x4_5            x2_1       x1_1*x2_1       x2_1*x3_2]\n",
      "[              1            x1_1            x4_6       x1_1*x4_6          x4_6^2            x3_3       x1_1*x3_3       x3_3*x4_6  x1_1*x3_3*x4_6            x2_2       x1_1*x2_2       x2_2*x3_3]\n",
      "[              1            x1_2            x4_7       x1_2*x4_7          x4_7^2            x3_4       x1_2*x3_4       x3_4*x4_7  x1_2*x3_4*x4_7            x2_3       x1_2*x2_3       x2_3*x3_4]\n",
      "[              1            x1_2            x4_8       x1_2*x4_8          x4_8^2            x3_4       x1_2*x3_4       x3_4*x4_8  x1_2*x3_4*x4_8            x2_3       x1_2*x2_3       x2_3*x3_4]\n",
      "[              1            x1_2            x4_9       x1_2*x4_9          x4_9^2            x3_5       x1_2*x3_5       x3_5*x4_9  x1_2*x3_5*x4_9            x2_3       x1_2*x2_3       x2_3*x3_5]\n",
      "[              1            x1_2           x4_10      x1_2*x4_10         x4_10^2            x3_5       x1_2*x3_5      x3_5*x4_10 x1_2*x3_5*x4_10            x2_3       x1_2*x2_3       x2_3*x3_5]\n",
      "[              1            x1_2           x4_11      x1_2*x4_11         x4_11^2            x3_6       x1_2*x3_6      x3_6*x4_11 x1_2*x3_6*x4_11            x2_4       x1_2*x2_4       x2_4*x3_6]\n",
      "[              1            x1_2           x4_12      x1_2*x4_12         x4_12^2            x3_7       x1_2*x3_7      x3_7*x4_12 x1_2*x3_7*x4_12            x2_4       x1_2*x2_4       x2_4*x3_7]\n",
      "det(M):\n",
      "(x1_1 - x1_2)^5*(x2_1 - x2_2)*(x2_3 - x2_4)^2*(x3_1 - x3_2)^2*(x3_4 - x3_5)^2*(x3_6 - x3_7)*(x4_1 - x4_2)*(x4_10 - x4_9)*(x4_3 - x4_4)*(x4_3 - x4_5)*(x4_4 - x4_5)*(x4_7 - x4_8)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Graphics object consisting of 49 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## L=4 example \n",
    "\n",
    "D = [2, 4, 7, 12 ]\n",
    "p1 = [2, 2]\n",
    "comps = {2: [2, 1, 2, 2] , 3: [2,3,1,2,2,1,1  ] }  # c2\n",
    "\n",
    "out = build_L(D, p1, comps, display=(\"monomials\",\"matrix\", \"det\",\"graph\"), factor_det=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c51e9dae-4ec0-4c58-84eb-e49201226a66",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.7",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/Degeneracy-Graph-Construction.py <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "ea223537-599c-44bb-b374-d1d68b022eee",
   "metadata": {},
   "outputs": [],
   "source": [
    "# ===============================================================\n",
    "#  General L-layer core (SageMath 10.7, Jupyter-friendly)\n",
    "#\n",
    "#  Data:\n",
    "#    L >= 2\n",
    "#    D = [D1, D2, ..., DL] with D1 < D2 < ... < DL\n",
    "#    p1 : partition of D2 with D1 parts (list length D1, positive ints)\n",
    "#    comps : compositions dict for layers 2..L-1\n",
    "#            comps[I] is a list of length D[I-1] (i.e. length D_I) summing to D_{I+1}\n",
    "#            Example for L=3: comps = {2: c2}\n",
    "#            Example for L=4: comps = {2: c2, 3: c3}\n",
    "#\n",
    "#  S-sets :\n",
    "#    S^{(L-1)}_{dL} = { j in [D_{L-1}] : #children(j) >= dL }\n",
    "#    S^{(I)}_{d_{I+1},...,dL} = { i in [D_I] : | children(i) ∩ S^{(I+1)}_{d_{I+2},...,dL} | >= d_{I+1} }\n",
    "#\n",
    "#  Monomial exponent list :\n",
    "#    for each d2..dL in the allowed ranges:\n",
    "#      e_I = d_I - 1 for I >= 2\n",
    "#      e1 runs 0..|S^{(1)}_{d2..dL}|-1\n",
    "#\n",
    "#  Matrix:\n",
    "#    rows indexed by leaves a_L in [D_L]\n",
    "#    columns indexed by exponent vectors (e1,...,eL)\n",
    "#    entry = Π_{I=1..L} ( xI_{a_I(leaf)} )^{eI}\n",
    "#    where a_I(leaf) is the ancestor in layer I obtained from parent maps.\n",
    "#\n",
    "#  Physicist sanity:\n",
    "#    assert len(exps) == D_L\n",
    "#    det(M), optionally factor\n",
    "# ===============================================================\n",
    "\n",
    "from sage.all import QQ, PolynomialRing, matrix, Graph, show as sage_show\n",
    "from sage.all import factor, ZZ\n",
    "from sage.all import SR\n",
    "\n",
    "# -----------------------------\n",
    "# helpers\n",
    "# -----------------------------\n",
    "\n",
    "def _cumsums(parts):\n",
    "    s = [0]\n",
    "    for x in parts:\n",
    "        s.append(s[-1] + x)\n",
    "    return s\n",
    "\n",
    "def _edge_sizes(D, p1, comps):\n",
    "    \"\"\"\n",
    "    Return dict edge_sizes[layer] for edges layer -> layer+1.\n",
    "    layer=1 uses p1. layer=2..L-1 use comps[layer].\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    edge = {1: p1}\n",
    "    for layer in range(2, L):\n",
    "        if layer not in comps:\n",
    "            raise ValueError(f\"Missing comps[{layer}] for edge {layer}->{layer+1}.\")\n",
    "        edge[layer] = comps[layer]\n",
    "    return edge\n",
    "\n",
    "# -----------------------------\n",
    "# (i) structure: parent + children\n",
    "# -----------------------------\n",
    "\n",
    "def build_structure_L(D, p1, comps, minimal_checks=True):\n",
    "    \"\"\"\n",
    "    Build parent maps and children lists for general L.\n",
    "\n",
    "    Returns:\n",
    "      parent[layer]  : list of length D[layer] (=D_{layer+1}) with 1-based parent in [1..D_{layer}]\n",
    "                       for layer=1..L-1\n",
    "      children[layer]: list (1-based indexed via children[layer][i-1]) of children in layer+1 for i in [D_layer]\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    edge = _edge_sizes(D, p1, comps)\n",
    "\n",
    "    if minimal_checks:\n",
    "        # light shape checks\n",
    "        if len(p1) != D[0] or sum(p1) != D[1]:\n",
    "            raise ValueError(\"p1 must have length D1 and sum to D2.\")\n",
    "        for layer in range(2, L):\n",
    "            comp = edge[layer]\n",
    "            if len(comp) != D[layer-1] or sum(comp) != D[layer]:\n",
    "                raise ValueError(f\"comps[{layer}] must have length D{layer} and sum to D{layer+1}.\")\n",
    "\n",
    "    parent = {}\n",
    "    children = {}\n",
    "\n",
    "    for layer in range(1, L):\n",
    "        sizes = edge[layer]                # list length D_layer, sums D_{layer+1}\n",
    "        D_layer = D[layer-1]\n",
    "        D_next  = D[layer]\n",
    "        # parent[layer] maps nodes in layer+1 to nodes in layer\n",
    "        parent_layer = [None] * D_next\n",
    "        children_layer = [[] for _ in range(D_layer)]\n",
    "        s = _cumsums(sizes)\n",
    "        for i in range(1, D_layer + 1):\n",
    "            for j in range(s[i-1] + 1, s[i] + 1):\n",
    "                parent_layer[j-1] = i\n",
    "                children_layer[i-1].append(j)\n",
    "        parent[layer] = parent_layer\n",
    "        children[layer] = children_layer\n",
    "\n",
    "    return parent, children\n",
    "\n",
    "def ancestor_chains_L(D, parent):\n",
    "    \"\"\"\n",
    "    For each leaf a_L in [D_L], compute its ancestor chain (a1,...,aL).\n",
    "    Returns list anc of length D_L with anc[aL-1] = (a1,...,aL).\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    DL = D[-1]\n",
    "    anc = [None] * DL\n",
    "    for leaf in range(1, DL + 1):\n",
    "        chain = [None] * L\n",
    "        chain[L-1] = leaf\n",
    "        # walk up\n",
    "        for layer in range(L-1, 0, -1):   # layer = L-1,...,1 corresponds to parent[layer]\n",
    "            chain[layer-1] = parent[layer][chain[layer] - 1]\n",
    "        anc[leaf - 1] = tuple(chain)\n",
    "    return anc\n",
    "\n",
    "# -----------------------------\n",
    "# (ii) S-sets: recursive definition\n",
    "# -----------------------------\n",
    "\n",
    "def S_level(D, children, I, d_vec):\n",
    "    \"\"\"\n",
    "    Compute S^{(I)}_{d_{I+1},...,d_L} as a list of nodes in [D_I].\n",
    "\n",
    "    Inputs:\n",
    "      I     : layer index (1..L-1)\n",
    "      d_vec : list [d_{I+1},...,d_L] of length (L-I)\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    if not (1 <= I <= L-1):\n",
    "        raise ValueError(\"I must be in 1..L-1\")\n",
    "    if len(d_vec) != (L - I):\n",
    "        raise ValueError(\"d_vec must have length L-I\")\n",
    "\n",
    "    # Base: I = L-1, d_vec = [dL]\n",
    "    if I == L - 1:\n",
    "        dL = d_vec[0]\n",
    "        out = []\n",
    "        for j in range(1, D[I-1] + 1):  # nodes in layer L-1\n",
    "            if len(children[I][j-1]) >= dL:\n",
    "                out.append(j)\n",
    "        return out\n",
    "\n",
    "    # Recursive: compute S^{(I+1)}_{d_{I+2},...,d_L}\n",
    "    d_next = d_vec[0]\n",
    "    deeper = d_vec[1:]   # thresholds below I+1\n",
    "    S_deeper = set(S_level(D, children, I+1, deeper))\n",
    "\n",
    "    out = []\n",
    "    for i in range(1, D[I-1] + 1):  # nodes in layer I\n",
    "        kids = children[I][i-1]     # nodes in layer I+1\n",
    "        # count how many children lie in S_deeper\n",
    "        count = 0\n",
    "        for k in kids:\n",
    "            if k in S_deeper:\n",
    "                count += 1\n",
    "        if count >= d_next:\n",
    "            out.append(i)\n",
    "    return out\n",
    "\n",
    "def S1_dvec(D, p1, comps, d_vec, structure=None):\n",
    "    \"\"\"\n",
    "    Convenience: S^{(1)}_{d2,...,dL}.\n",
    "    d_vec = [d2,...,dL].\n",
    "    \"\"\"\n",
    "    if structure is None:\n",
    "        parent, children = build_structure_L(D, p1, comps, minimal_checks=True)\n",
    "    else:\n",
    "        parent, children = structure\n",
    "    return S_level(D, children, I=1, d_vec=d_vec)\n",
    "\n",
    "# -----------------------------\n",
    "# (iii) monomial exponent vectors\n",
    "# -----------------------------\n",
    "\n",
    "def exponent_vectors_L(D, p1, comps, structure=None, minimal_checks=True):\n",
    "    \"\"\"\n",
    "    General-L exponent vectors (e1,...,eL) using the direct generalisation:\n",
    "      for each d2..dL:\n",
    "        eI = dI - 1 for I>=2\n",
    "        e1 runs 0..|S^{(1)}_{d2..dL}|-1\n",
    "\n",
    "    Returns list of tuples length L.\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    if L < 2:\n",
    "        raise ValueError(\"Need L>=2\")\n",
    "\n",
    "    if structure is None:\n",
    "        parent, children = build_structure_L(D, p1, comps, minimal_checks=minimal_checks)\n",
    "    else:\n",
    "        parent, children = structure\n",
    "\n",
    "    edge = _edge_sizes(D, p1, comps)\n",
    "    max_d = {2: max(edge[1])}   # d2 range from p1\n",
    "    for I in range(3, L+1):\n",
    "        max_d[I] = max(edge[I-1])\n",
    "\n",
    "    exps = []\n",
    "\n",
    "    # loop over all threshold tuples (d2,...,dL)\n",
    "    # implemented as nested recursion for cleanliness\n",
    "    def _recurse_build(I, chosen):\n",
    "        \"\"\"\n",
    "        I is current threshold index (2..L). chosen holds [d2,...,d_{I-1}].\n",
    "        \"\"\"\n",
    "        if I == L + 1:\n",
    "            d_vec = chosen[:]  # [d2,...,dL]\n",
    "            k = len(S_level(D, children, I=1, d_vec=d_vec))\n",
    "            for e1 in range(k):\n",
    "                e = [None] * L\n",
    "                e[0] = e1\n",
    "                for idx, dI in enumerate(d_vec, start=2):\n",
    "                    e[idx-1] = dI - 1\n",
    "                exps.append(tuple(e))\n",
    "            return\n",
    "\n",
    "        for dI in range(1, max_d[I] + 1):\n",
    "            chosen.append(dI)\n",
    "            _recurse_build(I+1, chosen)\n",
    "            chosen.pop()\n",
    "\n",
    "    _recurse_build(2, [])\n",
    "\n",
    "    if minimal_checks:\n",
    "        assert len(exps) == D[-1], f\"Expected {D[-1]} exponent vectors, got {len(exps)}.\"\n",
    "    return exps\n",
    "\n",
    "def monomials_as_strings_L(exps):\n",
    "    \"\"\"\n",
    "    Pretty-print helper: \"C1^e1 * ... * CL^eL\".\n",
    "    \"\"\"\n",
    "    out = []\n",
    "    L = len(exps[0]) if exps else 0\n",
    "    for e in exps:\n",
    "        out.append(\" * \".join([f\"C{i}^{e[i-1]}\" for i in range(1, L+1)]))\n",
    "    return out\n",
    "\n",
    "# -----------------------------\n",
    "# (iv) ring and variables\n",
    "# -----------------------------\n",
    "\n",
    "def build_ring_and_vars_L(D):\n",
    "    \"\"\"\n",
    "    Polynomial ring with global layer variables xI_a:\n",
    "      x1_1..x1_D1, x2_1..x2_D2, ..., xL_1..xL_DL\n",
    "    Returns R, x_var[(I,a)].\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    names = []\n",
    "    for I in range(1, L+1):\n",
    "        for a in range(1, D[I-1] + 1):\n",
    "            names.append(f\"x{I}_{a}\")\n",
    "    R = PolynomialRing(QQ, names)\n",
    "    gens = R.gens()\n",
    "    name_to_var = {names[k]: gens[k] for k in range(len(names))}\n",
    "    x_var = {}\n",
    "    for I in range(1, L+1):\n",
    "        for a in range(1, D[I-1] + 1):\n",
    "            x_var[(I,a)] = name_to_var[f\"x{I}_{a}\"]\n",
    "    return R, x_var\n",
    "\n",
    "# -----------------------------\n",
    "# (v) matrix + determinant\n",
    "# -----------------------------\n",
    "\n",
    "def monomial_matrix_L(D, p1, comps, exps=None, structure=None, minimal_checks=True):\n",
    "    \"\"\"\n",
    "    Build DL x DL monomial evaluation matrix for general L.\n",
    "\n",
    "    Returns: R, M, exps\n",
    "    \"\"\"\n",
    "    if structure is None:\n",
    "        parent, children = build_structure_L(D, p1, comps, minimal_checks=minimal_checks)\n",
    "    else:\n",
    "        parent, children = structure\n",
    "\n",
    "    if exps is None:\n",
    "        exps = exponent_vectors_L(D, p1, comps, structure=(parent, children), minimal_checks=minimal_checks)\n",
    "\n",
    "    if minimal_checks:\n",
    "        assert len(exps) == D[-1], f\"Expected {D[-1]} exponent vectors, got {len(exps)}.\"\n",
    "\n",
    "    anc = ancestor_chains_L(D, parent)\n",
    "    R, x_var = build_ring_and_vars_L(D)\n",
    "\n",
    "    DL = D[-1]\n",
    "    M = matrix(R, DL, DL)\n",
    "\n",
    "    for col, e in enumerate(exps):\n",
    "        for leaf in range(1, DL + 1):\n",
    "            chain = anc[leaf - 1]   # (a1,...,aL)\n",
    "            entry = R(1)\n",
    "            for I in range(1, len(D)+1):\n",
    "                entry *= x_var[(I, chain[I-1])] ** e[I-1]\n",
    "            M[leaf - 1, col] = entry\n",
    "\n",
    "    return R, M, exps\n",
    "\n",
    "\n",
    "\n",
    "def monomial_matrix_and_det_L(D, p1, comps,\n",
    "                              factor_det=False,\n",
    "                              normalize_diffs=False,\n",
    "                              **kwargs):\n",
    "    \"\"\"\n",
    "    Return (R, M, detM).\n",
    "    If factor_det=True: detM is a factorization.\n",
    "    If normalize_diffs=True (and factor_det=True): orient diff factors as (xI_a - xI_b) with a<b.\n",
    "    \"\"\"\n",
    "\n",
    "    def _parse_xIa(varname):\n",
    "        if not varname.startswith(\"x\") or \"_\" not in varname[1:]:\n",
    "            return None\n",
    "        I_str, a_str = varname[1:].split(\"_\", 1)\n",
    "        return (int(I_str), int(a_str))\n",
    "\n",
    "    def _is_two_var_linear_diff(f):\n",
    "        # detect f = ±(x - y) with coeffs ±1 and no constant term\n",
    "        if f.total_degree() != 1:\n",
    "            return None\n",
    "        d = f.dict()\n",
    "        for exp in d:              # ETuple-safe\n",
    "            if sum(exp) == 0:      # constant term\n",
    "                return None\n",
    "\n",
    "        terms = []\n",
    "        for exp, coeff in d.items():\n",
    "            if sum(exp) == 1:\n",
    "                j = next(pos for pos, ej in enumerate(exp) if ej == 1)  # ETuple-safe\n",
    "                terms.append((j, ZZ(coeff)))\n",
    "            else:\n",
    "                return None\n",
    "\n",
    "        if len(terms) != 2:\n",
    "            return None\n",
    "        (j1, c1), (j2, c2) = terms\n",
    "        if abs(c1) != 1 or abs(c2) != 1 or c1 != -c2:\n",
    "            return None\n",
    "\n",
    "        vars_ = f.parent().gens()\n",
    "        v1, v2 = vars_[j1], vars_[j2]\n",
    "        sign = 1 if c1 == 1 else -1\n",
    "        return (v1, v2, sign)\n",
    "\n",
    "    def _normalize_factorization(fac):\n",
    "        # Return a SYMBOLIC product so Sage doesn't re-flip signs by refactoring\n",
    "        expr = SR(fac.unit())\n",
    "\n",
    "        for f, e in fac:\n",
    "            parsed = _is_two_var_linear_diff(f)\n",
    "            if parsed is None:\n",
    "                expr *= SR(f)**e\n",
    "                continue\n",
    "\n",
    "            v1, v2, sign = parsed\n",
    "\n",
    "            if sign == -1:\n",
    "                expr *= (-1)**e\n",
    "            base = v1 - v2\n",
    "\n",
    "            p1p = _parse_xIa(str(v1))\n",
    "            p2p = _parse_xIa(str(v2))\n",
    "            if p1p is not None and p2p is not None and p1p[0] == p2p[0]:\n",
    "                _, a1 = p1p\n",
    "                _, a2 = p2p\n",
    "                if a1 > a2:\n",
    "                    expr *= (-1)**e\n",
    "                    base = v2 - v1\n",
    "\n",
    "            expr *= SR(base)**e\n",
    "\n",
    "        return expr\n",
    "\n",
    "    # compute matrix and determinant\n",
    "    R, M, exps = monomial_matrix_L(D, p1, comps, **kwargs)\n",
    "    detM = M.det()\n",
    "\n",
    "    if factor_det:\n",
    "        detM = detM.factor()\n",
    "        if normalize_diffs:\n",
    "            detM = _normalize_factorization(detM)\n",
    "\n",
    "    return R, M, detM\n",
    "\n",
    "  \n",
    "\n",
    "\n",
    "\n",
    "\n",
    "# -----------------------------\n",
    "# (vi) optional graph plot (general L)\n",
    "# -----------------------------\n",
    "\n",
    "def layered_graph_L(D, p1, comps, structure=None, x_spacing=3.0):\n",
    "    \"\"\"\n",
    "    Graph with node labels aligned with determinant variables xI_a.\n",
    "    Indices increase upwards.\n",
    "    \"\"\"\n",
    "    if structure is None:\n",
    "        parent, children = build_structure_L(D, p1, comps, minimal_checks=False)\n",
    "    else:\n",
    "        parent, children = structure\n",
    "\n",
    "    L = len(D)\n",
    "    G = Graph()\n",
    "\n",
    "    # add vertices\n",
    "    for I in range(1, L+1):\n",
    "        for a in range(1, D[I-1] + 1):\n",
    "            G.add_vertex(f\"x{I}_{a}\")\n",
    "\n",
    "    # add edges xI_parent -> x(I+1)_child\n",
    "    for I in range(1, L):\n",
    "        for child in range(1, D[I] + 1):\n",
    "            par = parent[I][child - 1]\n",
    "            G.add_edge(f\"x{I}_{par}\", f\"x{I+1}_{child}\")\n",
    "\n",
    "    # positions\n",
    "    pos = {}\n",
    "    for I in range(1, L+1):\n",
    "        x = (I-1) * x_spacing\n",
    "        for a in range(1, D[I-1] + 1):\n",
    "            pos[f\"x{I}_{a}\"] = (x, a)\n",
    "\n",
    "    return G, pos\n",
    "\n",
    "\n",
    "def show_layered_graph_L(D, p1, comps, structure=None, x_spacing=2.0,\n",
    "                         vertex_size=60, edge_thickness=0.5, edge_color=\"lightgray\",\n",
    "                         label_dx=0.15, label_dy=-0.15, fontsize=9,\n",
    "                         axes=False, frame=False,\n",
    "                         return_data=False):\n",
    "\n",
    "    G, pos = layered_graph_L(D, p1, comps, structure=structure, x_spacing=x_spacing)\n",
    "\n",
    "    P = G.plot(\n",
    "        pos=pos,\n",
    "        vertex_size=vertex_size,\n",
    "        vertex_labels=False,\n",
    "        edge_thickness=edge_thickness,\n",
    "        edge_color=edge_color,\n",
    "        axes=axes,\n",
    "        frame=frame\n",
    "    )\n",
    "\n",
    "    for v in G.vertices():\n",
    "        x, y = pos[v]\n",
    "        P += text(\n",
    "            v,\n",
    "            (x + label_dx, y + label_dy),\n",
    "            horizontal_alignment='left',\n",
    "            vertical_alignment='top',\n",
    "            fontsize=fontsize\n",
    "        )\n",
    "\n",
    "    sage_show(P)\n",
    "\n",
    "    if return_data:\n",
    "        return G, pos\n",
    "        \n",
    "\n",
    "\n",
    "# -----------------------------\n",
    "# (vii) driver\n",
    "# -----------------------------\n",
    "\n",
    "# --- tiny aliases (direct, no out) ---\n",
    "\n",
    "# exponent tuples\n",
    "exps_L = lambda D, p1, c: exponent_vectors_L(D, p1, c)\n",
    "\n",
    "# monomials as nice strings \"C1^e1 * ... * CL^eL\"\n",
    "mons_L = lambda D, p1, c: monomials_as_strings_L(exponent_vectors_L(D, p1, c))\n",
    "\n",
    "# matrix (DL x DL)\n",
    "mat_L  = lambda D, p1, c: monomial_matrix_L(D, p1, c)[1]\n",
    "\n",
    "# factored, normalized determinant\n",
    "det_L  = lambda D, p1, c: monomial_matrix_and_det_L(\n",
    "    D, p1, c,\n",
    "    factor_det=True,\n",
    "    normalize_diffs=True\n",
    ")[2]\n",
    "\n",
    "# graph (plot only; no returned clutter)\n",
    "graph_L = lambda D, p1, c: show_layered_graph_L(D, p1, c)\n",
    "\n",
    "def build_L(D, p1, comps, display=(), factor_det=False):\n",
    "    \"\"\"\n",
    "    Physicist-friendly driver for general L.\n",
    "    display can include: \"graph\", \"monomials\", \"matrix\", \"det\"\n",
    "    \"\"\"\n",
    "    if isinstance(display, str):\n",
    "        display = (display,)\n",
    "    else:\n",
    "        display = tuple(display)\n",
    "\n",
    "    out = {}\n",
    "    structure = build_structure_L(D, p1, comps, minimal_checks=True)\n",
    "    out[\"structure\"] = structure\n",
    "\n",
    "    exps = exponent_vectors_L(D, p1, comps, structure=structure, minimal_checks=True)\n",
    "    out[\"exps\"] = exps\n",
    "\n",
    "    if \"monomials\" in display:\n",
    "        out[\"monomials\"] = monomials_as_strings_L(exps)\n",
    "        print(\"Monomials:\")\n",
    "        for m in out[\"monomials\"]:\n",
    "            print(m)\n",
    "\n",
    "    if (\"matrix\" in display) or (\"det\" in display):\n",
    "        R, M, _ = monomial_matrix_L(D, p1, comps, exps=exps, structure=structure, minimal_checks=True)\n",
    "        out[\"R\"] = R\n",
    "        out[\"M\"] = M\n",
    "        if \"matrix\" in display:\n",
    "            print(\"Matrix M:\")\n",
    "            print(M)\n",
    "            \n",
    "    if \"det\" in display:\n",
    "        _, _, detM = monomial_matrix_and_det_L(\n",
    "            D, p1, comps,\n",
    "            factor_det=factor_det,\n",
    "            normalize_diffs=True,\n",
    "            exps=exps,\n",
    "            structure=structure,\n",
    "            minimal_checks=True\n",
    "        )\n",
    "        out[\"det\"] = detM\n",
    "        print(\"det(M):\")\n",
    "        print(out[\"det\"])\n",
    "\n",
    "\n",
    "    if \"graph\" in display:\n",
    "     G, pos = show_layered_graph_L(\n",
    "        D, p1, comps,\n",
    "        structure=structure,\n",
    "        x_spacing=2.5,\n",
    "        return_data=True\n",
    "    )\n",
    "    out[\"G\"] = G\n",
    "    out[\"pos\"] = pos\n",
    "\n",
    "\n",
    "    return out\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "2fbf28ea-2a73-499c-a192-4d4faaf779d4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "['C1^0 * C2^0', 'C1^1 * C2^0', 'C1^0 * C2^1', 'C1^1 * C2^1']\n",
      "[        1      x1_1      x2_1 x1_1*x2_1]\n",
      "[        1      x1_1      x2_2 x1_1*x2_2]\n",
      "[        1      x1_2      x2_3 x1_2*x2_3]\n",
      "[        1      x1_2      x2_4 x1_2*x2_4]\n",
      "-(x1_1 - x1_2)^2*(x2_1 - x2_2)*(x2_3 - x2_4)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Graphics object consisting of 11 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#L=2 example \n",
    "D = [2, 4]\n",
    "p1 = [2, 2]\n",
    "comps = { } # compositions empty for L=2 \n",
    "#{2: [2, 1, 2, 2]}  # c2\n",
    "\n",
    "\n",
    "print ( mons_L(D, p1, comps)  )   # list of monomial strings\n",
    "print ( mat_L(D, p1, comps)   )    # matrix\n",
    "print ( det_L(D, p1, comps) )     # factored determinant\n",
    "graph_L(D, p1, comps)   # plot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "7fde3667-3e3e-471b-9098-565e1dc92d98",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Monomials:\n",
      "C1^0 * C2^0\n",
      "C1^1 * C2^0\n",
      "C1^0 * C2^1\n",
      "C1^1 * C2^1\n",
      "Matrix M:\n",
      "[        1      x1_1      x2_1 x1_1*x2_1]\n",
      "[        1      x1_1      x2_2 x1_1*x2_2]\n",
      "[        1      x1_2      x2_3 x1_2*x2_3]\n",
      "[        1      x1_2      x2_4 x1_2*x2_4]\n",
      "det(M):\n",
      "-(x1_1 - x1_2)^2*(x2_1 - x2_2)*(x2_3 - x2_4)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Graphics object consisting of 11 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#L=2 example \n",
    "D = [2, 4]\n",
    "p1 = [2, 2]\n",
    "comps = { } # compositions empty for L=2 \n",
    "#{2: [2, 1, 2, 2]}  # c2\n",
    "\n",
    "out = build_L(D, p1, comps, display=(\"monomials\",\"matrix\", \"det\",\"graph\"), factor_det=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "735997aa-73e3-43aa-b336-13892ecbd73d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Monomials:\n",
      "C1^0 * C2^0\n",
      "C1^1 * C2^0\n",
      "C1^2 * C2^0\n",
      "C1^3 * C2^0\n",
      "C1^0 * C2^1\n",
      "C1^1 * C2^1\n",
      "C1^2 * C2^1\n",
      "C1^3 * C2^1\n",
      "C1^0 * C2^2\n",
      "C1^1 * C2^2\n",
      "det(M):\n",
      "-(x1_1 - x1_2)^2*(x1_1 - x1_3)^2*(x1_1 - x1_4)^2*(x1_2 - x1_3)^2*(x1_2 - x1_4)^2*(x1_3 - x1_4)^3*(x2_1 - x2_2)*(x2_10 - x2_8)*(x2_10 - x2_9)*(x2_3 - x2_4)*(x2_5 - x2_6)*(x2_5 - x2_7)*(x2_6 - x2_7)*(x2_8 - x2_9)\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAALcAAAHUCAYAAAB4ebnfAAAAOnRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjEwLjYsIGh0dHBzOi8vbWF0cGxvdGxpYi5vcmcvq6yFwwAAAAlwSFlzAAAPYQAAD2EBqD+naQAAOqdJREFUeJztnXtwVOd5/78SrJBBWu1KAiSDLjg4HTuIxGRMLIEQqWmI3KZWz7hufal+2ATwMG4nsTtjtzhtbePplMSZZDKT1oSLgdSduslKtInBGIN1seRObA/2Qi6VgqSVhO7as7rvRfv8/jheIVZ7OWf3PWfPOft+ZnZsac95z8O+zz56zvd9zvtkEBGBwzEhmak2gMNRC+7cHNPCnZtjWrhzc0wLd26OaeHOzTEt3Lk5poU7N8e0cOfmmBbu3BzTwp2bY1qWp9oATupwOp1wOBwQRRE2mw2CIKCioiLVZjEjgxdOpR+dnZ148okn0NLaCrs1F8WFBRgYHYN7YhI7qqtx/MQJbNy4MdVmJg137jSjs7MTVZWVsK3MxuH99airqYJl+XL4AwE0NrXhhaOnIc7Moa293fAOzp07zdhRXY1BVzfef+1VFNrylrw/Knqw7cCzKC7bgKbm5hRYyA5+Q5lGOJ1OtLS24vD++oiODQCFtjy8vK8ezS0tcDqdGlvIFu7caYTD4YDdmou6mqqYx9XVVMJuzUVDQ4NGlqkDd+40QhRFFBcWwLI8tkiWZbGgqCAfbrdbI8vUgTt3GmGz2TAwOgZ/IBDzOJ/fj8Gxcdjtdo0sUwfu3GmEIAhwT0yisakt5nGNTe1wT0xCEASNLFMHrpakGVwt4ZiWEydPQpyZw7YDz+LNi83w+f0ApFTkzYvN2HbgWYgzczh+4kSKLU0eHrnTkM7OTvzVXz2ODz74X9ituSgqyMfg2DhfoeQYn2AwCJfLhYmJCTQ2NsLtdsNut0MQBGzatCnV5jGDO3ca4na7QUTIz89PtSmqwnPuNMTj8cBms6XaDNXhzp1mzM7OYsWKFcjMNP/Um/9fyLmF8fFxpunIqVPA1q1AXh5QXAzs3QuIYvzzfD7goYeA8nIgIwNobFx6zG9+A2zbBqxcCXz+88B//7cy27hzpxGBQACBQAArVqxgNub0NHDkCDA0BFy7BgwMAAcPyjt3+3bgzBlg/fql7/n9wDe+Adx/PzA+Dnz/+8CjjwKdnQqMI07aMDIyQh6PR/F5LhdRQQHRhQvSz14v0T33EL344tJjz54lKilRNn5ZGVFDw62/u3iRyGYj8vlu/u6BB4j+4R/kj8sjd5pARJicnERubq7ic0tKgKNHgfp6YHgYeO45ICcHOHRo6bFNTcDmzcnb++mnwBe+AFgsN3/3pS9Jv5cLf4YyTZiamkJOTg4yMjISOl8QgLffBnbtAvr7gStXgGXLbj3m3Dng2DGgtZWFvUC4oGOzAZOT8sfgkTtNCC3UJMPBg4DTKeW+JSW3vnfpEvD444DDAbB4xjgnB/B4bv2dxwMo+cPDnTsN8Pl8yMzMxPI4ddyxxwCefBLYswc4fRr46KOb712+LCkfb7wh3QCyYPNm6Qb1s9IXANJfCyVfHO7caQAL+e/556VoeuwY8MorwCOPSKnDe+9JKcuZM8Du3crG9HqBuTmASHLiuTlgfl56b8cOID9fupbXC7z1lnSt+noFF1B2X8sxGvPz89TV1UXBYDDhMc6dI8rPl1STEA8+SLRnD9HOnUSZmUSrVt36kkNZGZHk2jdfJ0/efP/aNaKqKqLsbKKNG4kaG5XZzWtLTE661JFEgqclJidd6kgiwZ3bxKS6jqS2VsrTw1+1tdpcn6clJqa/vx+FhYVMl9uNBI/cJkWNOhKjwZ3bpIiiaPitGZKFO7cJoSTqSMwEd24TkmwdiVngzm1CWNSRmAHu3CaDRR2JWeDObTJYP0ZmZLhzm4hgMIi5uTncdtttqTZFF3DnNhEejwdWqzXtbyRDcOc2EelcRxIJ7twmIdV1JHqEfxImgd9ILoU7twngdSSR4c5tAngdSWS4cxscXkcSHe7cBofXkUSHO7fB4XUk0eHObWB4HUls+KdiYJKV/5xOJxwOB0RRhM1mgyAIqGCxXZRO4M9QGpRQX5uysjLF+XZnZyeefOIJtLS2wm7NRXFhAQZGx3jDJ44+SHQ/ks7OTlRVVsK2MhuH99ejrqYKluXL4Q8E0NjUhheOnoY4M4e29nbDOzh3boPS3d2N0tJSxcvtvMkqR9ckWkfidDrR0tqKw/vrIzo2ABTa8vDyvno0t7TA6XSyMDdlcOc2IIneSDocDtituairqYp5XF1NJezWXDQ0NCRqoi7gzm0wkqkjEUURxYUFsMSRDrMsFhQV5MPtdidqpi7gzm0wkqkjsdlsGBgdgz8QiHmcz+/H4Ni44ReHuHMbiGTrSARBgHtiEo1NbTGPa2xqh3tiEoIgJHQdvcDVEgMxOTmJubk5rF69OuExuFrC0SUs6khOnDwJcWYO2/Y/gzcvNsP3WV8On9+PNy82Y9uBZyHOzOH4iRMsTE4pPHIbBJ/Ph+HhYayP1JFUIdeuXcM39+7FB//7v7Bbc1FUkI/BsXG+QslJDYODg7BarVi5cmXSY/X29mLt2rX43e9+h4aGhoW/CIIgYNOmTQys1QfcuQ1AMnUk4czNzWFsbAzr1q1jZJ1+4Tm3AWC5H8nIyEhSN6RGgju3AWC1H8nc3BwyMzORlZWVvFGfceoUsHUrkJcHFBcDe/cCoijv3P/4D+Cuu6RWIvfeC/zqV8zMAsCdW/ew3I9Ejag9PQ0cOQIMDUlNUQcGpE7D8Xj/feCpp4DXX5c6A3/zm8ADDyztGpwM3Ll1Dqv9SJKJ2r29QGEh8M470s8+H7BlC/DSS5Ij79wJZGdLTVGfekpe7/ezZ4EHHwS+8hWph/yBA1IEZ1nOwp1bx7DcjySZqF1SAhw9KnXvHR4GnntOcsRDh5Ye29QktbaORzAotVVdDBHw6acJmRgR/piZjmG1HwmLXFsQgLffBnbtAvr7pT7sy5bdesy5c1L7bDmR+0/+BPjGN6T0ZOtW6cvjcgETEwmbuAQeuXUKy/1IWOXaBw8CTifw6KNSNF/MpUvA448DDgcg5zHMnTuBH/4Q2LcPKCqSbiZ37QIKCpI28ybKumlztGJiYoKGh4eTHmd2dpb6+vqSHsfrJdqyRer3brUSffjhzfcuXSKy24nOn098fJ+PaN06ol/+MmlTF+CRW6ew2o+EVdR+/nkpzz52DHjlFeCRR4CpKeC996SU5cwZYPdu+eP5/VJqEwwCY2PA008DGzYAX/960qYuwFcodQirOhJWq5HnzwOPPSY5YygdqasD7HaguxtobgbCmzlMTcUec2YG2LYN6OgAVqyQxnv1VYDl9uLcuXUIqzqSUA0Jy0UbI8HTEp3Bqq+NGquRRoM7t85gVUeihxqS2lopTw9/1dZqc32uc+sMj8eD0tLSpMbQS9Q+dy6ll+eRW0+wqiPRQ9TWA9y5dQSLOhK9RG09wJ1bJ7CqI+FR+ybcuXUCizoSHrVvhTu3DiBGdSQ8at8Kd24dwKKvDY/aS+HOrQNY1JHwqL0U7twphkVfGx61I8OdO8WwkP941I4Md+4UwqKOhEft6HDnTiEs6kh41I4Od+4Ukux+JDxqx4Y7d4pgUUfCo3ZsuHOniGRvJHnUjg937hTAoo6ER+34cOdOAcnWkfCoLQ/u3BrDoo6ER215cOfWmGTrSHjUlg9/zExj3G43br/99oTPHxkZwdq1a5nY4nQ64XA4IIoibDYbBEFAhZztoowCu/19OPHwer3U29ub8Pmsdo/q6Oig6u3bCQDZrbl09x3lZLfmEgDaUV1NHR0dSV9DD/B9SzQk2f1IWOxD0tnZiarKSthWZuPw/nrU1VTBsnw5/IEAGpva8MLR0xBn5tDW3m74pk/cuTUi2b42rHaP4n0oOcxJto6EhULidDrR0tqKw/vrIzo2ABTa8vDyvno0t7TA6XQmdb1Uw51bI5KpI2GlkDgcDtituairqYp5XF1NJezWXDSwbHOQArhza0CydSSsdG1RFFFcWABLnAcjsiwWFBXkw+12J33NVMKdWwOSqSNhqWvbbDYMjI7BHwjEPM7n92NwbJzJFsqphDu3yiRbR8JyNVIQBLgnJtHY1BbzuMamdrgnJiEIApPrpgqulqjM6OgosrKyYLVaFZ+rRrdfrpZwmEBJ1pGoUUNy4uRJiDNzqNr/DN682Ayf3w9ASkXevNiMbQeehTgzh+MnTjC9bkpI4QKS6Ummrw2r1chItLe307aqqoUVyrs2lPEVSo4yXC4Xbr/99oS2bVCrK8Lc3ByGh4dRWloKp9OJhoaGhX1TBEHApk2bmF4vlfDCKZVIZj8StSr/iAiDg4MLhVsVFRXmKpQKg+fcKpGM/KdWvbYoisjJyUmbclnu3CqQzH4kakXtQCAAURRRwLSLqb7hzq0CydSRqBW1BwcHUVRUlHSvnXBOnZLaW+flAcXFwN69gCjKO/fsWalPfG4uUF4OfO97TE3jzq0GidaRqBW1p6amsGzZsqQ7pEVieho4cgQYGgKuXQMGBqQ22vEYGgIefhh47jmp3/vZs8Dhw1LPS1Zw52ZMMnUkakTtYDCIkZERrFmzJuExenuBwkLgnXekn30+YMsW4KWXJEfeuRPIzgby84GnngJaW+OP2d8PEEnNWzMygC9+Ebj3XuDq1YTNXAJ3bsYkeiOpVtQeGRlBQUEBli1blvAYJSXA0aNAfT0wPCxF25wc4NChpcc2NUmpRjy+9CXpS3HqFDA/D3z8MfDJJ8CuXQmbuZQU6+ymwu/3U3d3d0Lnulwu8nq9TO2ZnZ2lnp4eZuPt309UUUGUn0/kci19/623iKxWok8/lTfemTNEdjvRsmVEGRlER44wM5WIiLhzM2RkZIQ8Ho/i89RYjQwGg9TV1cX0C3PlChFA9PTTS997913J6S9elDfWu+8S5eQQXb5MND9P1NlJtHkz0b/9GzNziacljKAk6kjUyLVZa9o+H/Dkk8CePcDp08BHH9187/Jl4KGHgDfeAO6/X954H38MfOUrUmqSmQl87nPSGP/zP0zMBcBzbmYkuh+JGrm2Gpr2889LefaxY8ArrwCPPAJMTQHvvQcIAnDmDLB7t/zxKiuBX/0KeP996caypwf4+c+Be+5hZjIveWVFonUkatSQ9PX1oaCggJn0d/68pGpcuSLdXAJAXR1gtwPd3UBzMxB+qamp+OMePy5p2319gNUqjfnqq5LywgLu3Azw+XwYHh7G+vXrFZ2nRr321NQUJicnUVxczGxMo8LTEgYkKv+xzrVZaNpmgjt3kiRaR6JGrs1C02ZJba2Up4e/amu1uT5PS5LE7XaDiBRHbta59uI6bY4Ej9xJkkgdCeuoTZ/VaRcVFTEZzyxw506CROtIWOfa6VanLRfu3EmQyI0k66idjnXacuHOnSCJ7kfCOmqrVadtBrhzJ0gifW1YR20167TNAHfuBEi0joRl1Oaadny4cydAInUkrKO23jRtPcKdOwFC+3wogWXUnpubg9frTWiLtnSCO7dCEtmPhGXU5pq2fLhzKyQR+Y9l1Oaatny4cysgkToSllGba9rK4M6tgET2I2EZtbmmrQzu3ApQWkfCMmpzTVs53LllkkgdCauozTXtxODOLROlN5IsozbXtBODO7cMEqkjYRW1uaadONy5ZaC0joRV1OaadnJw545DInUkLPtGck07cXhnhTgorSNhFbVDmnZ5eXlS48TC6XTC4XBAFEXYbDYIgmCuTgvsNq8yJz09PeT3+2Ufz2rPv97eXpqZmUl6nEh0dHRQ9fbtCw2f7r6j3JQNn3jkjoHSOhJWUVtNTbuzsxNVlZWwrczGfx7+e9TVVMGyfDn8gQAam9rwwtHTqKqsRFt7OzZu3Mj8+lrCn36PweDgIKxWK1auXCnreBZPtAeDQfT09KC0tFQV6Y83WeUoriNhFbXV1LSdTidaWltxeH99RMcGgEJbHl7eV4/mlhY4nU7mNmgJd+4oKK0jYaGQqK1pOxwO2K25qKupinlcXU0l7NZcNDQ0qGKHVnDnjoKSOhIWUZs00LRFUURxYQEsce4hsiwWFBXkw+12q2aLFnDnjoDSOhIWUVsLTdtms2FgdAz+QCDmcT6/H4Nj44qfNtIb3LkjoKSOhEXU1qpOWxAEuCcm0djUFvO4xqZ2uCcmIQiCqvaoDXfuMJTWkbCI2lrVaVdUVKB6+3a8cPQ0RkVPxGNGRQ++85PT2FFdbfg+8Ny5w1BSR8Iiamtdp33i5EmIM3Oo2v8M3rzYDJ/fD0BKRd682IxtB56FODOH4ydOaGKPqqR4EUlXBINBun79OgWDQVnHJ7saOT8/T9evX6dAIJDwGEoJBoP03nvv0fbt2xZWKO/aUGbKFUq+iLOIyclJzM3NyUozWHRFGBoawm233aZpOavH44HX68WaNWvgdDrR0NCwsFWFIAiGT0UWw517EUr62iS7GpmK/bTn5+fhcrlQVlaWUIdjo2H+f6FMlNSRJJtrU4rqtIeGhrBmzZq0cGyAO/cCSuS/ZBWSVNRpz8zMgIiwatUqza6ZarhzQ1kdSbJROxV7jxARhoaGsHbtWuZjnzoFbN0K5OUBxcXA3r2AKMY/79//fWmvnIwM4PvfZ2cbd24oqyNJNmqnYu+R0dFR2O12xT0y5TA9DRw5AgwNAdeuAQMDwMGD8c977DGpV2Xo1dQkdRL+8z9nZxt3bsivI0k2aqdi7xGfz4eZmRnk5UWuApRDby9QWAi8805oTGDLFuCllyRH3rlTaoyanw889RTQ2qr8GsePA1/72s0mrixIe+dWUkeSTNROxd4jRISBgYGk/1KUlABHjwL19cDwMPDcc1IacejQ0mObmoDNm5WNPzsr9Y3/5jcTNjEiaf8kzvj4OAoLC+Mel2zUTsXeIxMTE7jtttsUtzaJhCAAb78N7NoF9PdLrbLD/ynnzkm94ZVG7p/9DMjKAv70T5M28xbSOnIrqSNJJmqnYu+R+fl52V9cuRw8CDidwKOPLk0fLl0CHn8ccDgApc8YHz8u/VWwWJiZKpG6xdHUMzIyQh6PJ+5xs7Oz1NfXl9A1gsEgdXV1MXloWAn9/f00NTXFbDyvl2jLFqI9e4isVqIPP7z53qVLRHY70fnzysft6CDKyCD69a+ZmbpA2qYl9Nl+JHK2ThgZGUlYRjOLpv3881KefewY8OUvA488Anz8MfDhh1LK8tOfArt3Kx/3+HGgshK46y5mpi6QtsvvcutIkqkhCQQC6O3tRXl5uWbSHxGhu7sbJSUlzKS/8+cl6e7KlZvpSF0dYLcD3d1AczMQLgBNTcUfd35eGu+VV4AnnmBi6i2krXPLrSNJpoakr68PBQUFmkp/IyMjsFgsilt2m5G0vKGUW0eSjEJiVE3bTKSlc8utI0lUITGyps2S2tqlS+w5OdLvtSDtbihDdSTxbhCTidpG17RZce5caq+fdpFbbh1JolHbLJq2GUhL5453s5Vo1CZep60r0urTkFtHkmjUNoumbRbSyrnl3EgmGrXNVqdtBtLGueXWkSQatc1Wp20G0sa55exHkmjU5pq2PkkL5yaZfW0Sidpc09YvaeHccvraJBq1uaatX9LCuUObzsQikajNNW19Y3rnllNHkkjU5pq2/jH9JyRH/kskanNNW/+Y2rnl7EeSSNTmmrYxMLVzy6kjSSRqc03bGJjeuWPVkSQStbmmbRxM69xy6kiURm2uaRsL0zp3vBvJRKI217SNhSmdW04didKozTVt42FK545XR6I0anNN25iY7tZbzn4kSvchMaum7XQ64XA4IIoibDYbBEFAhdLtovQM+31+UsvExAQNDw9HfV/p7lF+v19REygWhBpP+f1+Vcbv6Oig6u3bFxo+3X1HOW/4ZATi7UeidB8Ss+090tnZiarKSthWZuPw/nrU1VTBsnw5/IEAGpva8MLR0xBn5tDW3o6NGzcyv76WmMq5fT4fhoeHsX79+ojvK909ampqCpOTkyguLmZpZkx8Ph8GBgZQWlqqivS3o7oag65uvP/aqyi0LdXNR0UPth14FsVlG9DU3Mz8+lpiqjuVePKfEoXEjJq20+lES2srDu+vj+jYAFBoy8PL++rR3NICp9PJ3AYtMY1zx6sjUaqQmFHTdjgcsFtzUVdTFfO4uppK2K25aGhoUMUOrTCNc8erI1EStb1eryk1bVEUUVxYAEuc+pQsiwVFBflwu92q2aIFpnLuaDdgSqI2mVjTttlsGBgdgz8QiHmcz+/H4Nh43Ac89I4pnDteHYmSqC2KIlatWmU6TRsABEGAe2ISjU1tMY9rbGqHe2ISgiCoao/amMK5Y91IKonaZq/TrqioQPX27XjhtVMYFT0RjxkVPfjOT05jR3W14fvAG96549WRKIna6VCn/YMf/hDumTlsO/As3rzYDJ/fD0BKRd682IxtB56FODOH4ydOaGKPmhhe5x4dHUVWVlbEmz8lurYZNe1wZmZmMDo6Cq/Xi2/u3YvmlhbYrbkoKsjH4Ng43BOT2FFdjeMnThh+AQcweG0JxakjkVtDEtK0S0tLGVsYHbU17XB8Ph+GhoZQWlqKZcuWoam5GU6nEw0NDQu7AwiCYPhUZDGGjtyx+tooidpDQ0O47bbbNJX+PB4PvF6vJotEwWAQPT09uP3229OqLtzQOXes/Ujk5tpm1bRDEBH6+/uxZs2atHJswMDOHWs/ErkKiZk17RDDw8NYtWqVajLjqVPA1q1AXh5QXAzs3QuIorxzvV7gb/9WOi8nR2rO2t3NzjbDOncs+U9u1Dazpg1I/75gMCir/0+iTE8DR44AQ0PAtWvAwIDUaVgOTzwB/P73wEcfAZOTwH/9F8C0EFLzIlsGzM/PU1dXV8Qaa7n12mas017M9PQ09fT0MPn3uVxEBQVEFy5IP3u9RPfcQ/Tii0uPPXuWqKQk/phXrxKtXEk0Pp60eVExZOSOVUciN2qbWdMOKSPr1q1j8u8rKQGOHpX6sw8PA889J6URhw4tPbapCdi8Of6YTU3AHXcA//IvwJo1wOc/D3zve0mbeguGlAI9Hk9E2U5urp3KvUfUlhuDwSD6+/tx++23M61oFATg7beBXbuA/n6pm3D48OfOSe2zW1vjjzc+Dly9CjzwAOBySenJ174m5d+PPcbGZsNF7lh1JHKithnrtBdfR01l5OBBwOkEHn30ZpvsEJcuAY8/Djgc0o1hPHJypC/HSy8B2dnAF74APPkkcPYsO3sN59zRbiTlRm0z1mmHUFMZ8fkk59uzBzh9WroJDHH5MvDQQ8AbbwD33y9vvC9+UfqvmlmhoZw7Vh2JnKhtZk1bbWXk+eelaHvsGPDKK8AjjwBTU8B770kpy5kzwO7d8sfbsQO4807gxRcBvx/43e+A118HHnyQodHq3auyZ2RkhDwez5Lfy1FIgsEgdXd3k9frVcu8iPT399PU1JSq12CpjETi3Dmi/HxJNQnx4INEe/YQ7dxJlJlJtGrVrS85/N//EX31q5JqUl5O9N3vsrXbMMvvRITu7m6Ul5cvyVvlPNHudrsxPz+v6e5NMzMzcLvdsh9ITgSfz4f+/v6FmhHOTQyTlkTrayMn1zZrnbZayohZMIxzR6sjkZNrm1HTJgPUjNTWSnl6+Ku2VpvrG0LnjlZHIidqm1XTVrtmhAXnzqX2+oaI3NHkv3hR26yathY1I2ZA984dbT8SOVHbjJr2zMwMJiYmNK9kNCK6d+5odSTxorYZNW3WNSNmxxDOHb4fSbyoTSas0+bKiHJ07dzR6kjiRW2z1WkbQRnRI7p27kg3kvGithk1bSMoI3pEt84drY4kXtQ2m6bNlZHE0a1zR+prEy9qm61HJFdGkkOXzk2f7UeSm5t7y+9jRW2zadpcGUkeXTp3pDqSeFHbTJo2V0bYoEvnjlRHEitqm0nT5soIO3Tn3JHqSGJFbbNp2lwZYYfunDuS/BcraptJ0+bKCFt05dyR6khiRW0zadpcGWGPrpw7Uh1JrKhtFk2bKyPqoDvnXlxHEitqm0XT5sqIeujGuSPVkUSL2mbRtLkyoi66ce7wG8lYUdssmjZXRtRFF4+ZRaojidYVIaRpa9EgKURI0y4rK2M2ph6UEafTCYfDAVEUYbPZIAgCKuRsF2UU2O4UkRjh+5FE24fELHuPqL3PSDw6Ojqoevt2AkB2ay7dfUc52a25BIB2VFdTR0dHSuxiTcojN0XoaxMtaptB017cmyYVykhnZyeqKithW5mN/zz896irqYJl+XL4AwE0NrXhhaOnUVVZibb2dsM3fUr5pjzhfW2i9bIJBALo7e2NuCmPWtBnGwGVlJQwkf700JtmR3U1Bl3deP+1V1FoW6r6jIoebDvwLIrLNqCpuTkFFrIj5TeU4XUk0RQSo2vapANlxOl0oqW1FYf310d0bAAotOXh5X31aG5pgdPp1NhCtqTUucPrSKIpJGbQtPWgjDgcDtituairqYp5XF1NJezWXDQ0NGhkmTqk1LnD5b9IUdsMmrYelJGQHcWFBbDE+UuUZbGgqCAfbrdbI8vUIWXOHV5HEi1qG13T1lPNiM1mw8DoGPyBQMzjfH4/BsfGo7ZBNAopc+7wOpJIUdvoddp6qxkRBAHuiUk0NrXFPK6xqR3uiUkIgqCRZeqQUucO1ZFEitpk8DptPdaMbNq0Cffddx9eeO0URkVPxGNGRQ++85PT2FFdbfhW2Slx7vA6kkhR28iadkgZWb16tW5qRoLBIG7cuIEf/OAHEGe92HbgWbx5sRk+vx+AlIq8ebEZ2w48C3FmDsdPnEixxQxIxcpRX18fzc3NEVHk1Uij94gcHByksbExBlaxwefzUVdXF01MTBCRtEK5o7p6YYXyrg1lplyh1HwRJxAIoL+/f6FOI1JXhL6+PhQUFGgq/Y2MjMBisSzZuk0poihidnYWxcXFbAxLkunpaQwPD0dcOHI6nWhoaFhYaxAEwfCpyGI0X35fvB9JpFzbyPtph5SRkvA+dimAiDA+Pr7w74qU91dUVJirUCoMTXNuCtuPJDzXNrKmrSdlJJRfz8/PY/369bq5odUaTSP34v1IIkVto2raelJG/H4/+vv7UVBQsGRTo3RD08i9uI4kPGobVdMmHSkj09PT6OvrQ3FxsWaOfeoUsHUrkJcntbbeuxcQRXnnZmQAK1fe7JUTarzKCs2ce3EdSXjUJgNr2qGakZycHIaWKYOIMDY2hvHxcZSWlmr6JZueBo4cAYaGgGvXgIEBqY22XNrapGatU1PAJ5+wtU0z515cRxIetY2qaeuhZkSL/Lq3FygsBN55R/rZ5wO2bJH6th88COzcKfVvz88HnnoKaG1lbkJCaOLci+tIwqO2Ufce0UPNiN/vh8vlgtVqxZo1a1S7kS0pAY4eBerrgeFh4LnnpDTi0KGlxzY1AZs3yx+7thZYvVrqGf/BB+xsBqDNIs74+PjCoobL5brlMbHe3l6amZnRwowFhoeHye12J3y+1+ul69evUyAQYGeUQqampuj69esLi2FasH8/UUXF0lbZId56i8hqJfr0U3njXbpENDdHNDVF9L3vEeXmEvX0sLNXE+fu6uqi+fn5JauRk5OTdOPGDS1MWMDr9VJ3d3fCq5/z8/OaO9VigsEgjY6Oksvl0vzLdeUKEUD09NNL33v3XcnpL15MfPx77yX6139N/PxwVE9LFteRLM61jahpU4qVkVTq1z4f8OSTwJ49wOnTwEcf3Xzv8mXgoYeAN96Q0otEYd0nS3WdOyS1hefaRtS0U6mMpFq/fv55Kc8+dgz48peBRx4BPv4Y+PBDQBCAn/4U2L1b/nhXrwJer5Sfz89LOf21a8rGiIeqzr14P5JQDQlgzL1HUqmMxKoP0YLz5yU9+8oVYNky4OmngYsXgb/+a6C7G5iYAP7iL249Z2oq9pgjI5LS4nJJSktFhXSdDRvY2a1q4dTo6CiysrKQlZW18EQ7EcHlcqG4uFhT6e/GjRvIy8tLSPqbmZnB6OgoSkpKNF1ap0X1IXpY/TQaquXctKiOZHGubTRNO1U1I7w+JHlUc+5QHYnX613ItY2maaeqZkQr/VptamtvLq0vftXWanN91dISl8uF22+/HQMDAwv12kaq0yYi9PX1wW63a3oDmer82kyoErlDdSSBQGAhahtt7xGtlRFKYX2IWVHFuUN1JKFc22iattbKCM+v1YG5c4fqSDIyMhaitpE0ba1rRsySX+sR5s4d2o9kdHQUq1evNlSdttbKSCrqr9MJVZw7OzsbmZmZsFgshqnT1lIZ4fm1NjB17lAdydjYGFavXm0YTVvLmhGeX2sHU+ceHx/HqlWrkJmZiczMTMNo2lopIzy/1hZmtSWhOhKPx4O1a9caZj9trZQRrl9rD7PILYoicnJykJmZCZ/PZwhNWwtlhOfXqYOJc4fqSKanp1FQUGAITVsLZYTn16mFSVoyNTWF7OxsBINBeDwe3WvaWigjqa6/5jCK3G63Gz6fD3l5ebrXtLVQRrh+rQ+Sjtw+nw9EhOXLl2NsbEzzDSCVatpqKiMkY38+jnYk7dzj4+MIBoPIysrCihUrdK1pq6mMBINBDAwMwGKxYP369Vzm0wFJpSXBYBDT09NYtmwZpqamdK1pq6mMcP1anyQVuT0eqfUEEela01azay/Xr/VLUpHb7XYvVP7pVdNWSxnh+rX+Sdi5Z2dnEQgEEAwGdatpq6WMcP3aGMhOS5xOJxwOB0RRhM1mQ2VlJcrLy7F69WrdatpqKCNm0q/D51QQBHN1Woi3JVVHRwdVb9++0Bzo7jvKF5oDbd16r6bNgQKBAF2/fp3m5+fjHut2u5lv1ZaK/fnUINacpk3Dp87OTlRVVsK2MhuH99ejrqYKluXL4Q8E0NjUhheOnoY4M4e29nZs3LhR9S+i3L1HWO8zQibaP0Rvc6omMZ17R3U1Bl3deP+1V1FoW3rzNip6sO3Asygu24Cm5mZVDZ2ZmYHb7ca6detiHufz+dDf389sEWWxfr169WrDy3x6mlO1iXpD6XQ60dLaisP76yN+CABQaMvDy/vq0dzSAqfTqZqRJFPTZq2MmE2/1tOcakFU53Y4HLBbc1FXUxVzgLqaStituWhoaGBuXAg5mjYxVkbMWB+ipznVgqjOLYoiigsLYImzSJJlsaCoIB9ut5u5cYB8TZuVMkIm1q/1MqdaEdW5bTYbBkbH4A8EYg7g8/sxODa+0KWMJbSoEVSslIBVzYjZ9Ws9zKmWRHVuQRDgnphEY1NbzAEam9rhnpiEIAjMjZuYmEB2dnbM6MmqZsRs+XUk9DCnWqJbtWR+fh4ulwtlZWVRy1lZKSPpUh8SCASwraoK7qEbeP+175teLZGtc7+8rx51NZXIsljg8/vR2NSO7/xEPU00nqYdDAbR09OTlEOaSb+Ox9zcHAYGBjA9PY0//OpXUzKnmhNvlaejo4N2VFcvrGbdtaFM9dWs6enpWxpDhRMMBsnlctHk5GTC15ifn6e+vj4aGhpKuPmTURBFkbq7u8nv9xNRauY0FcjewtjpdKKhoWGhxbUgCNi0aZMaXzZ0d3ejpKQkqvQ3NDQEi8WS8A2kmepDYkGfrQ9QlJJkreY0VajaNiQR4u2nLYoiZmdnE36cLZ3y6/7+fuTl5Snem9wsqN7NTAkhTbu0tDTi+yFlpKSkRPHYlEbPN4by66KiIk3r7PWGbpyb4mjayTxNk07PN3o8HoiiGDOtSxc06f0e4upVqc9gYSGQkQGI4s33Ymnai2tG3n13GTIygG99S94100G/Bm4Gh9BfJq0c+9QpYOtWIC8PKC4G9u69dV7lcOECFM2pXDR1bosFePhh4PXXb/19rL1HaFHNSCCwAn/zN8B998m7nhnrQyIRCATgcrmQnZ2N4uJiTb/A09PAkSPA0JDUJHVgQOovqeR8JXOqBObO3dsrReZ33pF+9vmALVuAl14C/uAPpG92+A15rL1HFteMvPAC8Jd/KY0TCzJxfUg4c3Nz6O3txZo1a1S7cYw1pwcPAjt3So1S8/OBp54CWlvljy13ThOBuXOXlEitjuvrgeFh4LnnpPZshw5FPj7W3iOLa0Z+9Svg7beBv/u72Nc3e33IYjweD4aGhlBSUqLqjaOSOW1qklpey0HunCaKKomZIEhG79oF9PffbKscTkiHjaR+LFZG/H5g3z7gxz8GYgXhdNSv1diuIhJy5vTcOak3vJzILXdOk0G1nPvgQcDpBB59VPrmR2JsbCxinXb4Dqzf/S5wzz3Sn79o8PxafWLN6aVLwOOPAw6H1Mc9HnLmNGnUWPb0eom2bCHas4fIaiX68MNb3+/qIgKIPvmkZ8nS9/z8/JKHcGtqiOx2orVrpVd2NtHKlUT33SctxY+OjpLL5aJAIKDGP0c3zM7O0vXr12lmZkbza8ea00uXpPk5f17+eLHmlBWqOPe3v020YwdRIED0ox8R3Xkn0eQkUTBINDtL9JvfBAkg6umZo9lZ6fdE0WtGxsaIBgZuvh5+mGjfPqKhofStD9GaaHN6+TKRzUb0i18oGy/anI6MsLOZ+fL7+fPAY49JOVnoT1ddHWC3A//4j8CGDUvP6eoCysvl14zs2QNYrfN45pnetMqvtd6yLkSsOe3uBpqbgfD72akpZdfYswew2YAf/CBZa2+ieW1JtDptJTUjvD6EIwfN12cjadpya0aI14dwFKDpCmUkTTukjOzfX4Lc3Azk5OCWV22tdBzXr41HbS2WzOfiOVUbzdISilCnLfdpmnTUr1OVX5sJzdKS8L1HSOY+Izy/5iSKJs4dqU473j4jPL/mJIvqzk0R6rTj7TPC6685LFD90wyv046njKRjfq1VfUi6oapzh+q0y8rKAMR/mobn1xyWqOrcizXtWDuw8vyaowaqOfdiTTuWMsLza45aqPIJU1iddjRlhOfXHDVRxbkXa9rRlBGeX3PUhrlzL9a0IykjPL/maAXT5XciQm9vL9auXYuMjIwlO7Carb9MLEL59bp163h+nSKYfuohTdtisSzUjIQcm+fXHK1h5twhTbu0tHSJMsLza04qYJaWhPbTnpqaWniaZnF+nS77X/P8Wj8widwhTdvv9y8oI1y/5qSapGcilGMWFhbC7XZ/ts8Iz685qSfptGRkZAQZGRmYnJxEaWkp5ubmeH7N0QVJRW6fz4fp6WkEg0GsW7cOoihy/ZqjGxS1DXE4HBBFETabDX/2Z3+GvLw8EBEKCgowMTHB9WuDET6ngiCgQs52UUYh3sYmHR0dVL19+0JzoLvvKF9oDrT13nvpgw8+oK6uLpqYmEh89xQDEAwGaWBggG7cuGH4DYBizWnaNHxa3Krv8P561NVUwbJ8OfyBABqb2nDotVNwT8+iuaUFd999t1bfR80xU34db05fOGqeVn26bbKqF8yWX6fTnEbdt8TpdKKltRWH99dH/BAAoNCWh5f31aO5pQVOp1M1I1OFWfYPCZFucxrVuR0OB+zWXNTVVMUcoK6mEnZrLhoaGpgblyooRf1l1Cbd5jTqrImiiOLCAljiTGyWxYKigny43W7mxqUCM+XX4aTbnEb9V9psNgyMjsEfCMT8MHx+PwbHxmG321UxUEtmZ2cXtqEwQxqymEAgAIvFklZzGjUtEQQB7olJNDa1xRygsakd7olJCILA3DgtEUURw8PDpsmvASm9mpqaQm9vL27cuJF2c5r2agmZcH++QCAAt9uNqakprFq1Cna7HRaLBUB6zGkI2Tr3y/vqUVdTiSyLBT6/H41N7fjOT4ytiZopvyYiTE9Pw+12g4hgt9uRk5Oz5Mtq9jm9hXirPB0dHbSjunphNeuuDWWmWM2amZlJWX8Zlvj9fhoeHqbr16/T0NAQ+Xy+uOeYdU7DUVRb0tDQALfbDbvdDkEQsCm8W6pBEEURHo/HsPUhJDNKx8NMcxoJzduGpBIyeH4dK5fmLCVtnNuo+TWrKJ2OaNo25OpVYPduqY94RgYgivLO6+sDqqqAggIgLw/40pcAJYtns7OzqvdHZ00gEMDIyAi6u7sxMzODoqIilJaWIjc3V1eOfeoUsHWrNC/FxcDevfLmNdk5lYOmkft3v5NaJ69dC3zjG4DbLbVni8f0tNSSeeNGIDMTaGsD/uiPpC9LpNZ/izFSfm3EKP3jHwN33w3cdx8wMyN1EbbZgDfeiH1eMnMqG9Z3qC4XUUEB0YUL0s9eL9E99xC9+OLNY0IdhN1u5eMHg0Tt7UQrVkida6MfZ5z660QUDy2RM6chzp4lKilRNr7cOVWKKh2Ef/5zoqIioqEhom99i6i6Wuo8GyJR566oILJYpHP/8A+JojXT9fv91N3dTe5Evj0aEQwGaXJyklwuF/X09NDExISuv4Tx5jTEM88Q/fEfyx9X7pwmgip/pwUBePttYNcu6U/PlSsAi0cqP/0U8PmACxeA3/428ph6rw8JVzyKiooMoXjImdNz54Bjx6TUUy5y5jRh2H1PbuXKFenb+PTTS99LJi0J8cADRGfO3Po7t9ud0v7o0TBalI5GrDl9912i/HyiixcTHz/SnCaDKmqJzwc8+aTUz/v0aeCjj9hfw+8HOjqk/6fP6q9nZ2d1VX9tFMVDDrHm9PJl4KGHpJvI++9P/BqL55QJ7L4nN/n2t4l27JBysh/9iOjOO4kmJ6Ubh9lZot/+VooAg4PSz/GC2HvvEbW1STcyXi/RyZNEy5cTtbToL782S5QOJ9qcXr5MZLMR/eIXysaLNaesYO7c585Jf55crpu/e/BBoj17bqYj4a+urthj/vKX0o1HTo70QW7dSvSzn+mrPkTvikcyxJrTnTuJMjOJVq269RWPaHPKEsOuUOpBvyYD6tLphOGcm3RQH8JrPIyBpsvvsaitBXJylr5qa28eEwgE4HK5kJ2djeLiYk0dm8KeasnOzkZ5eTnWrFnDHTsKcuZUTQwTuVOlX/MobVwM4dxa59c8lzYHunZurfNrHqXNhW6dW6v6ax6lzYsunVuL/JpHafOjO+dWM7/mUTq90I1zq5lf8yidnujCudXIr3mU5qTcuVnn1zxKc0Kk1LlZ5dc8SnMikRLnZpVf8yjNiYXmzp1sfs2jNEcumjp3Mvk1j9IcpWjm3Ink1zxKc5JBdedOJL/mUZrDAlWdW0l+zaM0hzWqObfc/JpHaY5aqOLc8fJrHqU5WsDUuePl1zxKc7REUWcFh8MBURRhs9kgCAIqKioW3o+WX/MorV/izanhibf3Q0dHB1Vv377QP+XuO8qX9E+JtH+ImffxMDpy5tQMyO5mdnh/PepqqmBZvhz+QACNTW144ehpuKdn8bOf/xzbtm3DsmXLeJTWOXLm1CzdzJLvQ7n/GRSVbcDPHQ6eSxuAdOpDGXXfEqfTiZbWVhzeXx/xQwCAQlseXt7//9DS2orf//73fB8PnSN7TvfVo7mlBU6nU2ML2RLVuR0OB+zWXNTVVMUcoK6mEnZrLi5cuMDTD52jdE4bWDep0Ziozi2KIooLC2CJUweSZbGgqCAfbrebuXEctqTbnEZ1bpvNhoHRMfgDgZgD+Px+DI6Nw263MzeOw5Z0m9Oozi0IAtwTk2hsaos5QGNTO9wTkxAEgblxHDbMz89jfHwcX/nKV9JqTpNXS0xyZ21GZmdn4Xa74fP5YLPZYLVasbOmJm3mVLbO/fK+etTVVCLLYoHP70djUzu+8xPzaKJmYX5+Hh6PBxMTE1ixYgXsdjuys7MX3k+rOY23ytPR0UE7qqsXVrPu2lBmytUsozMzM0P9/f3U1dVFbreb5ufnox6bLnOqqLakoaEBbrcbdrsdgiBg06ZNan7vOHGIF6XjYfY5Tfm+JRzlRMqlMzN100dAN+ijpx0nLuFROj8/X1GUTkd45NY5PEonjqaf0tWrwO7dQGEhkJEBiKK88z744OZ5+fnS///616qamlJCunR3dzdEUUR+fj7Ky8ths9l059inTgFbtwJ5eUBxMbB3r7x51WJONf2kLBbg4YeB119Xdp7bDTzxBNDZCQwOSh/m178OzM+rYmbKmJ2dxY0bN9Db24vMzEyUlpaiuLhY1+nH9DRw5AgwNARcuwYMDAAHD8Y/T5M5ZS2/uFxEBQVEFy5IP3u9RPfcQ/TiizePSbb3u8cjnf/73ydrbeoJBAI0NjZGXV1ddOPGDZqdnU21SUuQM6chzp4lKilRfg015pT5DWVJCXD0KFBfD3zyCfDP/yy1Zzt0iN01mpoAmw0oLWU3ptaE59KlpaW6SzlCKJnTpiZg82bl11BlTtl9T25l/36p/XF4W2Wi5CJ3dzdRcTHR8eMsrNQWI0TpWMSaUyKit94islqJPv1U2bhqzalqzn3liuTATz+99L1Enbu3l+hznyN65RUWFmqHktVDPRNrTt99V3L6ixeVjanmnKri3F4v0ZYtUuN7q5Xoww9vfT8R5+7rI9q4keif/omlpeph9CgdTqw5vXSJyG4nOn9e2Zhqz6kqzv3tbxPt2EEUCBD96EdEd95JNDlJFAwSzc4S/fa3knMPDko/B4Oxx+vvlz6EQ4fUsJYtZonS4USb08uXiWw2ol/8Qtl4Wswpc+c+d25pTvbgg9I3PhSxw19dXbHH/Kd/ko5bterWV3Mza+sTw2xROpxYc7pzJ1Fm5tK5iYcWc8pXKJOArx7qG15bohBe42EcdBNmamsl7TT8VVubasskjLh6mGpSPac8LYlBsvXSnNTCnTsCPJc2Bzzn/gyeS5uPtI/cPEqbl7SM3DxKpwdpFbl5lE4vTB+5eZROX0wbuXmU5pgqcvMozVmMKSI3j9KcSBg2cvMozYmH4SI3j9IcuRgicvMozUkEXUduHqU5yaC7yM2jNIcVuoncPEpzWJPSyM2jNEdNUhK5eZTmaIFmkZtHaY7WKGob4nA4IIoibDYbBEFARUVF3PN4lNYvic6pYYi390NHRwdVb9++0Bzo7jvK4zYHMvs+HkYnkTk1IrJb9R3eX4+6mipYli+HPxBAY1MbXjh6a1s3HqX1j9I5NTJMmqyuXleCf3/jDf6EuAFIp8a5UcOq0+lES2srDu+vj/ghAEChLQ8v76tHW3s7PB4P38dD5yiZ0+aWFjidTo0tZEtU53Y4HLBbc1FXUxVzgLqaStituTh79ixz4zhsUTqnDQ0NGlmmDlGlQFEUUVxYAMvy2GphlsWCtQV29PT0oKenh7mBHHa4XC4UFeTLmtOigny43W6NLFOHqP9Km82GgdEx+AOBmB+Gz+/H0JgbZWVlKCsrU8VIDhtKS0vRMDYua04Hx8Zht9s1tI49UdMSQRDgnphEY1NbzAEam9rhnpiEIAjMjeOwJd3mlIlaYoY763QhneY0pgh94uRJiDNz2HbgWbx5sRk+vx+A9GfrzYvN2HbgWYgzczh+4oQmxnKSJ63mNN4qT0dHB+2orl5YzbprQ5kpV7PSiXSZU0W1JQ0NDXC73bDb7RAEAZs2bVLze8dRGbPPqW4eVuBwWMMLPzimhTs3x7Ro6txXrwK7dwOFhUBGBiCK8s7z+YCHHgLKy6XzGhtVNJKjiFOngK1bgbw8oLgY2LtX3rxqMaeaOrfFAjz8MPD668rP3b4dOHMGWL+euVmcJJieBo4cAYaGgGvXgIEB4OBBeeeqPqes5ReXi6iggOjCBelnr5fonnuIXnzx5jGJ9n4nIiorI2poSN5OjnzkzGmIs2eJSkqUja/WnDKP3CUlwNGjQH09MDwMPPec1J7t0CHWV+JohZI5bWoCNm/W3sZIqPKAsCAAb78N7NoF9PcDV64Ay5apcSWOVsiZ03PngGPHgNbWlJi4BNVy7oMHAacTePRR6ZvPMT6x5vTSJeDxxwGHA9DLM8aqOLfPBzz5JLBnD3D6NPDRR2pchaMlseb08mVJ+XjjDeD++1Nm4hJUSUuef17KyY4dA778ZeCRR4CPPwZWrQK8XukFSP+dmwNWrJDkoFh4vYB0Gwr4/dJ5FgtPd7Qi2px++KGUsvz0p5LMqwTV55T1Heq5c0T5+dIddogHHyTas+emShL+6uqKP25Z2dLzTp5kbT0nErHmdOdOosxMolWrbn3JQe055bUlHNPCl985pkU3zl1bK+V04a/a2lRbxkmUVM8pT0s4pkU3kZvDYQ13bo5p4c7NMS3cuTmmhTs3x7Rw5+aYFu7cHNPy/wGej3XEfBFRrwAAAABJRU5ErkJggg==",
      "text/plain": [
       "Graphics object consisting of 25 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#L=2 example, displaying only monomials and det\n",
    "D = [4,10 ]\n",
    "p1 = [2, 2 , 3, 3]\n",
    "comps = { } # compositions empty for L=2 \n",
    "#{2: [2, 1, 2, 2]}  # c2\n",
    "\n",
    "out = build_L(D, p1, comps, display=(\"monomials\", \"det\" , \"graph\" ), factor_det=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "263f56b4-7507-4124-8007-fe3a681da45b",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Monomials:\n",
      "C1^0 * C2^0 * C3^0\n",
      "C1^1 * C2^0 * C3^0\n",
      "C1^0 * C2^0 * C3^1\n",
      "C1^1 * C2^0 * C3^1\n",
      "C1^0 * C2^1 * C3^0\n",
      "C1^1 * C2^1 * C3^0\n",
      "C1^0 * C2^1 * C3^1\n",
      "Matrix M:\n",
      "[        1      x1_1      x3_1 x1_1*x3_1      x2_1 x1_1*x2_1 x2_1*x3_1]\n",
      "[        1      x1_1      x3_2 x1_1*x3_2      x2_1 x1_1*x2_1 x2_1*x3_2]\n",
      "[        1      x1_1      x3_3 x1_1*x3_3      x2_2 x1_1*x2_2 x2_2*x3_3]\n",
      "[        1      x1_2      x3_4 x1_2*x3_4      x2_3 x1_2*x2_3 x2_3*x3_4]\n",
      "[        1      x1_2      x3_5 x1_2*x3_5      x2_3 x1_2*x2_3 x2_3*x3_5]\n",
      "[        1      x1_2      x3_6 x1_2*x3_6      x2_4 x1_2*x2_4 x2_4*x3_6]\n",
      "[        1      x1_2      x3_7 x1_2*x3_7      x2_4 x1_2*x2_4 x2_4*x3_7]\n",
      "det(M):\n",
      "(x1_1 - x1_2)^3*(x2_1 - x2_2)*(x2_3 - x2_4)^2*(x3_1 - x3_2)*(x3_4 - x3_5)*(x3_6 - x3_7)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Graphics object consisting of 25 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#L=3 example \n",
    "D = [2, 4, 7]\n",
    "p1 = [2, 2]\n",
    "comps = {2: [2, 1, 2, 2]}  # c2\n",
    "\n",
    "out = build_L(D, p1, comps, display=(\"monomials\",\"matrix\", \"det\",\"graph\"), factor_det=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "5dd67695-3cc2-4a33-bb3c-4e791c1ad89c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Monomials:\n",
      "C1^0 * C2^0 * C3^0 * C4^0\n",
      "C1^1 * C2^0 * C3^0 * C4^0\n",
      "C1^0 * C2^0 * C3^0 * C4^1\n",
      "C1^1 * C2^0 * C3^0 * C4^1\n",
      "C1^0 * C2^0 * C3^0 * C4^2\n",
      "C1^0 * C2^0 * C3^1 * C4^0\n",
      "C1^1 * C2^0 * C3^1 * C4^0\n",
      "C1^0 * C2^0 * C3^1 * C4^1\n",
      "C1^1 * C2^0 * C3^1 * C4^1\n",
      "C1^0 * C2^1 * C3^0 * C4^0\n",
      "C1^1 * C2^1 * C3^0 * C4^0\n",
      "C1^0 * C2^1 * C3^1 * C4^0\n",
      "Matrix M:\n",
      "[              1            x1_1            x4_1       x1_1*x4_1          x4_1^2            x3_1       x1_1*x3_1       x3_1*x4_1  x1_1*x3_1*x4_1            x2_1       x1_1*x2_1       x2_1*x3_1]\n",
      "[              1            x1_1            x4_2       x1_1*x4_2          x4_2^2            x3_1       x1_1*x3_1       x3_1*x4_2  x1_1*x3_1*x4_2            x2_1       x1_1*x2_1       x2_1*x3_1]\n",
      "[              1            x1_1            x4_3       x1_1*x4_3          x4_3^2            x3_2       x1_1*x3_2       x3_2*x4_3  x1_1*x3_2*x4_3            x2_1       x1_1*x2_1       x2_1*x3_2]\n",
      "[              1            x1_1            x4_4       x1_1*x4_4          x4_4^2            x3_2       x1_1*x3_2       x3_2*x4_4  x1_1*x3_2*x4_4            x2_1       x1_1*x2_1       x2_1*x3_2]\n",
      "[              1            x1_1            x4_5       x1_1*x4_5          x4_5^2            x3_2       x1_1*x3_2       x3_2*x4_5  x1_1*x3_2*x4_5            x2_1       x1_1*x2_1       x2_1*x3_2]\n",
      "[              1            x1_1            x4_6       x1_1*x4_6          x4_6^2            x3_3       x1_1*x3_3       x3_3*x4_6  x1_1*x3_3*x4_6            x2_2       x1_1*x2_2       x2_2*x3_3]\n",
      "[              1            x1_2            x4_7       x1_2*x4_7          x4_7^2            x3_4       x1_2*x3_4       x3_4*x4_7  x1_2*x3_4*x4_7            x2_3       x1_2*x2_3       x2_3*x3_4]\n",
      "[              1            x1_2            x4_8       x1_2*x4_8          x4_8^2            x3_4       x1_2*x3_4       x3_4*x4_8  x1_2*x3_4*x4_8            x2_3       x1_2*x2_3       x2_3*x3_4]\n",
      "[              1            x1_2            x4_9       x1_2*x4_9          x4_9^2            x3_5       x1_2*x3_5       x3_5*x4_9  x1_2*x3_5*x4_9            x2_3       x1_2*x2_3       x2_3*x3_5]\n",
      "[              1            x1_2           x4_10      x1_2*x4_10         x4_10^2            x3_5       x1_2*x3_5      x3_5*x4_10 x1_2*x3_5*x4_10            x2_3       x1_2*x2_3       x2_3*x3_5]\n",
      "[              1            x1_2           x4_11      x1_2*x4_11         x4_11^2            x3_6       x1_2*x3_6      x3_6*x4_11 x1_2*x3_6*x4_11            x2_4       x1_2*x2_4       x2_4*x3_6]\n",
      "[              1            x1_2           x4_12      x1_2*x4_12         x4_12^2            x3_7       x1_2*x3_7      x3_7*x4_12 x1_2*x3_7*x4_12            x2_4       x1_2*x2_4       x2_4*x3_7]\n",
      "det(M):\n",
      "(x1_1 - x1_2)^5*(x2_1 - x2_2)*(x2_3 - x2_4)^2*(x3_1 - x3_2)^2*(x3_4 - x3_5)^2*(x3_6 - x3_7)*(x4_1 - x4_2)*(x4_10 - x4_9)*(x4_3 - x4_4)*(x4_3 - x4_5)*(x4_4 - x4_5)*(x4_7 - x4_8)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Graphics object consisting of 49 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## L=4 example \n",
    "\n",
    "D = [2, 4, 7, 12 ]\n",
    "p1 = [2, 2]\n",
    "comps = {2: [2, 1, 2, 2] , 3: [2,3,1,2,2,1,1  ] }  # c2\n",
    "\n",
    "out = build_L(D, p1, comps, display=(\"monomials\",\"matrix\", \"det\",\"graph\"), factor_det=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c51e9dae-4ec0-4c58-84eb-e49201226a66",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.7",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/Det-Conjecture1.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "ea223537-599c-44bb-b374-d1d68b022eee",
   "metadata": {},
   "outputs": [],
   "source": [
    "# ===============================================================\n",
    "#  General L-layer core (SageMath 10.7, Jupyter-friendly)\n",
    "#\n",
    "#  Data:\n",
    "#    L >= 2\n",
    "#    D = [D1, D2, ..., DL] with D1 < D2 < ... < DL\n",
    "#    p1 : partition of D2 with D1 parts (list length D1, positive ints)\n",
    "#    comps : compositions dict for layers 2..L-1\n",
    "#            comps[I] is a list of length D[I-1] (i.e. length D_I) summing to D_{I+1}\n",
    "#            Example for L=3: comps = {2: c2}\n",
    "#            Example for L=4: comps = {2: c2, 3: c3}\n",
    "#\n",
    "#  S-sets (recursive generalisation of your L=3 definitions):\n",
    "#    S^{(L-1)}_{dL} = { j in [D_{L-1}] : #children(j) >= dL }\n",
    "#    S^{(I)}_{d_{I+1},...,dL} = { i in [D_I] : | children(i) ∩ S^{(I+1)}_{d_{I+2},...,dL} | >= d_{I+1} }\n",
    "#\n",
    "#  Monomial exponent list (direct generalisation of your (0.9) pattern):\n",
    "#    for each d2..dL in the allowed ranges:\n",
    "#      e_I = d_I - 1 for I >= 2\n",
    "#      e1 runs 0..|S^{(1)}_{d2..dL}|-1\n",
    "#\n",
    "#  Matrix:\n",
    "#    rows indexed by leaves a_L in [D_L]\n",
    "#    columns indexed by exponent vectors (e1,...,eL)\n",
    "#    entry = Π_{I=1..L} ( xI_{a_I(leaf)} )^{eI}\n",
    "#    where a_I(leaf) is the ancestor in layer I obtained from parent maps.\n",
    "#\n",
    "#  Physicist sanity:\n",
    "#    assert len(exps) == D_L\n",
    "#    det(M), optionally factor\n",
    "# ===============================================================\n",
    "\n",
    "from sage.all import QQ, PolynomialRing, matrix, Graph, show as sage_show\n",
    "from sage.all import factor, ZZ\n",
    "from sage.all import SR\n",
    "\n",
    "# -----------------------------\n",
    "# helpers\n",
    "# -----------------------------\n",
    "\n",
    "def _cumsums(parts):\n",
    "    s = [0]\n",
    "    for x in parts:\n",
    "        s.append(s[-1] + x)\n",
    "    return s\n",
    "\n",
    "def _edge_sizes(D, p1, comps):\n",
    "    \"\"\"\n",
    "    Return dict edge_sizes[layer] for edges layer -> layer+1.\n",
    "    layer=1 uses p1. layer=2..L-1 use comps[layer].\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    edge = {1: p1}\n",
    "    for layer in range(2, L):\n",
    "        if layer not in comps:\n",
    "            raise ValueError(f\"Missing comps[{layer}] for edge {layer}->{layer+1}.\")\n",
    "        edge[layer] = comps[layer]\n",
    "    return edge\n",
    "\n",
    "# -----------------------------\n",
    "# (i) structure: parent + children\n",
    "# -----------------------------\n",
    "\n",
    "def build_structure_L(D, p1, comps, minimal_checks=True):\n",
    "    \"\"\"\n",
    "    Build parent maps and children lists for general L.\n",
    "\n",
    "    Returns:\n",
    "      parent[layer]  : list of length D[layer] (=D_{layer+1}) with 1-based parent in [1..D_{layer}]\n",
    "                       for layer=1..L-1\n",
    "      children[layer]: list (1-based indexed via children[layer][i-1]) of children in layer+1 for i in [D_layer]\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    edge = _edge_sizes(D, p1, comps)\n",
    "\n",
    "    if minimal_checks:\n",
    "        # light shape checks\n",
    "        if len(p1) != D[0] or sum(p1) != D[1]:\n",
    "            raise ValueError(\"p1 must have length D1 and sum to D2.\")\n",
    "        for layer in range(2, L):\n",
    "            comp = edge[layer]\n",
    "            if len(comp) != D[layer-1] or sum(comp) != D[layer]:\n",
    "                raise ValueError(f\"comps[{layer}] must have length D{layer} and sum to D{layer+1}.\")\n",
    "\n",
    "    parent = {}\n",
    "    children = {}\n",
    "\n",
    "    for layer in range(1, L):\n",
    "        sizes = edge[layer]                # list length D_layer, sums D_{layer+1}\n",
    "        D_layer = D[layer-1]\n",
    "        D_next  = D[layer]\n",
    "        # parent[layer] maps nodes in layer+1 to nodes in layer\n",
    "        parent_layer = [None] * D_next\n",
    "        children_layer = [[] for _ in range(D_layer)]\n",
    "        s = _cumsums(sizes)\n",
    "        for i in range(1, D_layer + 1):\n",
    "            for j in range(s[i-1] + 1, s[i] + 1):\n",
    "                parent_layer[j-1] = i\n",
    "                children_layer[i-1].append(j)\n",
    "        parent[layer] = parent_layer\n",
    "        children[layer] = children_layer\n",
    "\n",
    "    return parent, children\n",
    "\n",
    "def ancestor_chains_L(D, parent):\n",
    "    \"\"\"\n",
    "    For each leaf a_L in [D_L], compute its ancestor chain (a1,...,aL).\n",
    "    Returns list anc of length D_L with anc[aL-1] = (a1,...,aL).\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    DL = D[-1]\n",
    "    anc = [None] * DL\n",
    "    for leaf in range(1, DL + 1):\n",
    "        chain = [None] * L\n",
    "        chain[L-1] = leaf\n",
    "        # walk up\n",
    "        for layer in range(L-1, 0, -1):   # layer = L-1,...,1 corresponds to parent[layer]\n",
    "            chain[layer-1] = parent[layer][chain[layer] - 1]\n",
    "        anc[leaf - 1] = tuple(chain)\n",
    "    return anc\n",
    "\n",
    "# -----------------------------\n",
    "# (ii) S-sets: recursive definition\n",
    "# -----------------------------\n",
    "\n",
    "def S_level(D, children, I, d_vec):\n",
    "    \"\"\"\n",
    "    Compute S^{(I)}_{d_{I+1},...,d_L} as a list of nodes in [D_I].\n",
    "\n",
    "    Inputs:\n",
    "      I     : layer index (1..L-1)\n",
    "      d_vec : list [d_{I+1},...,d_L] of length (L-I)\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    if not (1 <= I <= L-1):\n",
    "        raise ValueError(\"I must be in 1..L-1\")\n",
    "    if len(d_vec) != (L - I):\n",
    "        raise ValueError(\"d_vec must have length L-I\")\n",
    "\n",
    "    # Base: I = L-1, d_vec = [dL]\n",
    "    if I == L - 1:\n",
    "        dL = d_vec[0]\n",
    "        out = []\n",
    "        for j in range(1, D[I-1] + 1):  # nodes in layer L-1\n",
    "            if len(children[I][j-1]) >= dL:\n",
    "                out.append(j)\n",
    "        return out\n",
    "\n",
    "    # Recursive: compute S^{(I+1)}_{d_{I+2},...,d_L}\n",
    "    d_next = d_vec[0]\n",
    "    deeper = d_vec[1:]   # thresholds below I+1\n",
    "    S_deeper = set(S_level(D, children, I+1, deeper))\n",
    "\n",
    "    out = []\n",
    "    for i in range(1, D[I-1] + 1):  # nodes in layer I\n",
    "        kids = children[I][i-1]     # nodes in layer I+1\n",
    "        # count how many children lie in S_deeper\n",
    "        count = 0\n",
    "        for k in kids:\n",
    "            if k in S_deeper:\n",
    "                count += 1\n",
    "        if count >= d_next:\n",
    "            out.append(i)\n",
    "    return out\n",
    "\n",
    "def S1_dvec(D, p1, comps, d_vec, structure=None):\n",
    "    \"\"\"\n",
    "    Convenience: S^{(1)}_{d2,...,dL}.\n",
    "    d_vec = [d2,...,dL].\n",
    "    \"\"\"\n",
    "    if structure is None:\n",
    "        parent, children = build_structure_L(D, p1, comps, minimal_checks=True)\n",
    "    else:\n",
    "        parent, children = structure\n",
    "    return S_level(D, children, I=1, d_vec=d_vec)\n",
    "\n",
    "# -----------------------------\n",
    "# (iii) monomial exponent vectors\n",
    "# -----------------------------\n",
    "\n",
    "def exponent_vectors_L(D, p1, comps, structure=None, minimal_checks=True):\n",
    "    \"\"\"\n",
    "    General-L exponent vectors (e1,...,eL) using the direct generalisation:\n",
    "      for each d2..dL:\n",
    "        eI = dI - 1 for I>=2\n",
    "        e1 runs 0..|S^{(1)}_{d2..dL}|-1\n",
    "\n",
    "    Returns list of tuples length L.\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    if L < 2:\n",
    "        raise ValueError(\"Need L>=2\")\n",
    "\n",
    "    if structure is None:\n",
    "        parent, children = build_structure_L(D, p1, comps, minimal_checks=minimal_checks)\n",
    "    else:\n",
    "        parent, children = structure\n",
    "\n",
    "    edge = _edge_sizes(D, p1, comps)\n",
    "    max_d = {2: max(edge[1])}   # d2 range from p1\n",
    "    for I in range(3, L+1):\n",
    "        max_d[I] = max(edge[I-1])\n",
    "\n",
    "    exps = []\n",
    "\n",
    "    # loop over all threshold tuples (d2,...,dL)\n",
    "    # implemented as nested recursion for cleanliness\n",
    "    def _recurse_build(I, chosen):\n",
    "        \"\"\"\n",
    "        I is current threshold index (2..L). chosen holds [d2,...,d_{I-1}].\n",
    "        \"\"\"\n",
    "        if I == L + 1:\n",
    "            d_vec = chosen[:]  # [d2,...,dL]\n",
    "            k = len(S_level(D, children, I=1, d_vec=d_vec))\n",
    "            for e1 in range(k):\n",
    "                e = [None] * L\n",
    "                e[0] = e1\n",
    "                for idx, dI in enumerate(d_vec, start=2):\n",
    "                    e[idx-1] = dI - 1\n",
    "                exps.append(tuple(e))\n",
    "            return\n",
    "\n",
    "        for dI in range(1, max_d[I] + 1):\n",
    "            chosen.append(dI)\n",
    "            _recurse_build(I+1, chosen)\n",
    "            chosen.pop()\n",
    "\n",
    "    _recurse_build(2, [])\n",
    "\n",
    "    if minimal_checks:\n",
    "        assert len(exps) == D[-1], f\"Expected {D[-1]} exponent vectors, got {len(exps)}.\"\n",
    "    return exps\n",
    "\n",
    "def monomials_as_strings_L(exps):\n",
    "    \"\"\"\n",
    "    Pretty-print helper: \"C1^e1 * ... * CL^eL\".\n",
    "    \"\"\"\n",
    "    out = []\n",
    "    L = len(exps[0]) if exps else 0\n",
    "    for e in exps:\n",
    "        out.append(\" * \".join([f\"C{i}^{e[i-1]}\" for i in range(1, L+1)]))\n",
    "    return out\n",
    "\n",
    "# -----------------------------\n",
    "# (iv) ring and variables\n",
    "# -----------------------------\n",
    "\n",
    "def build_ring_and_vars_L(D):\n",
    "    \"\"\"\n",
    "    Polynomial ring with global layer variables xI_a:\n",
    "      x1_1..x1_D1, x2_1..x2_D2, ..., xL_1..xL_DL\n",
    "    Returns R, x_var[(I,a)].\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    names = []\n",
    "    for I in range(1, L+1):\n",
    "        for a in range(1, D[I-1] + 1):\n",
    "            names.append(f\"x{I}_{a}\")\n",
    "    R = PolynomialRing(QQ, names)\n",
    "    gens = R.gens()\n",
    "    name_to_var = {names[k]: gens[k] for k in range(len(names))}\n",
    "    x_var = {}\n",
    "    for I in range(1, L+1):\n",
    "        for a in range(1, D[I-1] + 1):\n",
    "            x_var[(I,a)] = name_to_var[f\"x{I}_{a}\"]\n",
    "    return R, x_var\n",
    "\n",
    "# -----------------------------\n",
    "# (v) matrix + determinant\n",
    "# -----------------------------\n",
    "\n",
    "def monomial_matrix_L(D, p1, comps, exps=None, structure=None, minimal_checks=True):\n",
    "    \"\"\"\n",
    "    Build DL x DL monomial evaluation matrix for general L.\n",
    "\n",
    "    Returns: R, M, exps\n",
    "    \"\"\"\n",
    "    if structure is None:\n",
    "        parent, children = build_structure_L(D, p1, comps, minimal_checks=minimal_checks)\n",
    "    else:\n",
    "        parent, children = structure\n",
    "\n",
    "    if exps is None:\n",
    "        exps = exponent_vectors_L(D, p1, comps, structure=(parent, children), minimal_checks=minimal_checks)\n",
    "\n",
    "    if minimal_checks:\n",
    "        assert len(exps) == D[-1], f\"Expected {D[-1]} exponent vectors, got {len(exps)}.\"\n",
    "\n",
    "    anc = ancestor_chains_L(D, parent)\n",
    "    R, x_var = build_ring_and_vars_L(D)\n",
    "\n",
    "    DL = D[-1]\n",
    "    M = matrix(R, DL, DL)\n",
    "\n",
    "    for col, e in enumerate(exps):\n",
    "        for leaf in range(1, DL + 1):\n",
    "            chain = anc[leaf - 1]   # (a1,...,aL)\n",
    "            entry = R(1)\n",
    "            for I in range(1, len(D)+1):\n",
    "                entry *= x_var[(I, chain[I-1])] ** e[I-1]\n",
    "            M[leaf - 1, col] = entry\n",
    "\n",
    "    return R, M, exps\n",
    "\n",
    "\n",
    "\n",
    "def monomial_matrix_and_det_L(D, p1, comps,\n",
    "                              factor_det=False,\n",
    "                              normalize_diffs=False,\n",
    "                              **kwargs):\n",
    "    \"\"\"\n",
    "    Return (R, M, detM).\n",
    "    If factor_det=True: detM is a factorization.\n",
    "    If normalize_diffs=True (and factor_det=True): orient diff factors as (xI_a - xI_b) with a<b.\n",
    "    \"\"\"\n",
    "\n",
    "    def _parse_xIa(varname):\n",
    "        if not varname.startswith(\"x\") or \"_\" not in varname[1:]:\n",
    "            return None\n",
    "        I_str, a_str = varname[1:].split(\"_\", 1)\n",
    "        return (int(I_str), int(a_str))\n",
    "\n",
    "    def _is_two_var_linear_diff(f):\n",
    "        # detect f = ±(x - y) with coeffs ±1 and no constant term\n",
    "        if f.total_degree() != 1:\n",
    "            return None\n",
    "        d = f.dict()\n",
    "        for exp in d:              # ETuple-safe\n",
    "            if sum(exp) == 0:      # constant term\n",
    "                return None\n",
    "\n",
    "        terms = []\n",
    "        for exp, coeff in d.items():\n",
    "            if sum(exp) == 1:\n",
    "                j = next(pos for pos, ej in enumerate(exp) if ej == 1)  # ETuple-safe\n",
    "                terms.append((j, ZZ(coeff)))\n",
    "            else:\n",
    "                return None\n",
    "\n",
    "        if len(terms) != 2:\n",
    "            return None\n",
    "        (j1, c1), (j2, c2) = terms\n",
    "        if abs(c1) != 1 or abs(c2) != 1 or c1 != -c2:\n",
    "            return None\n",
    "\n",
    "        vars_ = f.parent().gens()\n",
    "        v1, v2 = vars_[j1], vars_[j2]\n",
    "        sign = 1 if c1 == 1 else -1\n",
    "        return (v1, v2, sign)\n",
    "\n",
    "    def _normalize_factorization(fac):\n",
    "        # Return a SYMBOLIC product so Sage doesn't re-flip signs by refactoring\n",
    "        expr = SR(fac.unit())\n",
    "\n",
    "        for f, e in fac:\n",
    "            parsed = _is_two_var_linear_diff(f)\n",
    "            if parsed is None:\n",
    "                expr *= SR(f)**e\n",
    "                continue\n",
    "\n",
    "            v1, v2, sign = parsed\n",
    "\n",
    "            if sign == -1:\n",
    "                expr *= (-1)**e\n",
    "            base = v1 - v2\n",
    "\n",
    "            p1p = _parse_xIa(str(v1))\n",
    "            p2p = _parse_xIa(str(v2))\n",
    "            if p1p is not None and p2p is not None and p1p[0] == p2p[0]:\n",
    "                _, a1 = p1p\n",
    "                _, a2 = p2p\n",
    "                if a1 > a2:\n",
    "                    expr *= (-1)**e\n",
    "                    base = v2 - v1\n",
    "\n",
    "            expr *= SR(base)**e\n",
    "\n",
    "        return expr\n",
    "\n",
    "    # compute matrix and determinant\n",
    "    R, M, exps = monomial_matrix_L(D, p1, comps, **kwargs)\n",
    "    detM = M.det()\n",
    "\n",
    "    if factor_det:\n",
    "        detM = detM.factor()\n",
    "        if normalize_diffs:\n",
    "            detM = _normalize_factorization(detM)\n",
    "\n",
    "    return R, M, detM\n",
    "\n",
    "  \n",
    "\n",
    "\n",
    "\n",
    "\n",
    "# -----------------------------\n",
    "# (vi) optional graph plot (general L)\n",
    "# -----------------------------\n",
    "\n",
    "def layered_graph_L(D, p1, comps, structure=None, x_spacing=3.0):\n",
    "    \"\"\"\n",
    "    Graph with node labels aligned with determinant variables xI_a.\n",
    "    Indices increase upwards.\n",
    "    \"\"\"\n",
    "    if structure is None:\n",
    "        parent, children = build_structure_L(D, p1, comps, minimal_checks=False)\n",
    "    else:\n",
    "        parent, children = structure\n",
    "\n",
    "    L = len(D)\n",
    "    G = Graph()\n",
    "\n",
    "    # add vertices\n",
    "    for I in range(1, L+1):\n",
    "        for a in range(1, D[I-1] + 1):\n",
    "            G.add_vertex(f\"x{I}_{a}\")\n",
    "\n",
    "    # add edges xI_parent -> x(I+1)_child\n",
    "    for I in range(1, L):\n",
    "        for child in range(1, D[I] + 1):\n",
    "            par = parent[I][child - 1]\n",
    "            G.add_edge(f\"x{I}_{par}\", f\"x{I+1}_{child}\")\n",
    "\n",
    "    # positions\n",
    "    pos = {}\n",
    "    for I in range(1, L+1):\n",
    "        x = (I-1) * x_spacing\n",
    "        for a in range(1, D[I-1] + 1):\n",
    "            pos[f\"x{I}_{a}\"] = (x, a)\n",
    "\n",
    "    return G, pos\n",
    "\n",
    "def show_layered_graph_L(D, p1, comps, structure=None, x_spacing=3.0,\n",
    "                         vertex_size=60, edge_thickness=0.5, edge_color=\"lightgray\",\n",
    "                         label_dx=0.15, label_dy=-0.15, fontsize=9,\n",
    "                         axes=False, frame=False):\n",
    "    \"\"\"\n",
    "    Draw graph with manual labels offset down/right.\n",
    "    \"\"\"\n",
    "    G, pos = layered_graph_L(D, p1, comps, structure=structure, x_spacing=x_spacing)\n",
    "\n",
    "    P = G.plot(\n",
    "        pos=pos,\n",
    "        vertex_size=vertex_size,\n",
    "        vertex_labels=False,\n",
    "        edge_thickness=edge_thickness,\n",
    "        edge_color=edge_color,\n",
    "        axes=axes,\n",
    "        frame=frame\n",
    "    )\n",
    "\n",
    "    for v in G.vertices():\n",
    "        x, y = pos[v]\n",
    "        P += text(\n",
    "            v,\n",
    "            (x + label_dx, y + label_dy),\n",
    "            horizontal_alignment='left',\n",
    "            vertical_alignment='top',\n",
    "            fontsize=fontsize\n",
    "        )\n",
    "\n",
    "    sage_show(P)\n",
    "    return G, pos\n",
    "\n",
    "# -----------------------------\n",
    "# (vii) driver\n",
    "# -----------------------------\n",
    "\n",
    "def build_L(D, p1, comps, display=(), factor_det=False):\n",
    "    \"\"\"\n",
    "    Physicist-friendly driver for general L.\n",
    "    display can include: \"graph\", \"monomials\", \"matrix\", \"det\"\n",
    "    \"\"\"\n",
    "    if isinstance(display, str):\n",
    "        display = (display,)\n",
    "    else:\n",
    "        display = tuple(display)\n",
    "\n",
    "    out = {}\n",
    "    structure = build_structure_L(D, p1, comps, minimal_checks=True)\n",
    "    out[\"structure\"] = structure\n",
    "\n",
    "    exps = exponent_vectors_L(D, p1, comps, structure=structure, minimal_checks=True)\n",
    "    out[\"exps\"] = exps\n",
    "\n",
    "    if \"monomials\" in display:\n",
    "        out[\"monomials\"] = monomials_as_strings_L(exps)\n",
    "        print(\"Monomials:\")\n",
    "        for m in out[\"monomials\"]:\n",
    "            print(m)\n",
    "\n",
    "    if (\"matrix\" in display) or (\"det\" in display):\n",
    "        R, M, _ = monomial_matrix_L(D, p1, comps, exps=exps, structure=structure, minimal_checks=True)\n",
    "        out[\"R\"] = R\n",
    "        out[\"M\"] = M\n",
    "        if \"matrix\" in display:\n",
    "            print(\"Matrix M:\")\n",
    "            print(M)\n",
    "            \n",
    "    if \"det\" in display:\n",
    "        _, _, detM = monomial_matrix_and_det_L(\n",
    "            D, p1, comps,\n",
    "            factor_det=factor_det,\n",
    "            normalize_diffs=True,\n",
    "            exps=exps,\n",
    "            structure=structure,\n",
    "            minimal_checks=True\n",
    "        )\n",
    "        out[\"det\"] = detM\n",
    "        print(\"det(M):\")\n",
    "        print(out[\"det\"])\n",
    "\n",
    "\n",
    "    if \"graph\" in display:\n",
    "        G, pos = show_layered_graph_L(D, p1, comps, structure=structure, x_spacing=4.5)\n",
    "        out[\"G\"] = G\n",
    "        out[\"pos\"] = pos\n",
    "\n",
    "    return out\n",
    "\n",
    "\n",
    "from sage.all import ZZ\n",
    "\n",
    "# ===============================================================\n",
    "# Conjecture 1 (referred to as ``refined conjecture'' in the code below) checker:\n",
    "#\n",
    "# Conjecture (physics form):\n",
    "#   det(M) = ±  ∏_{I=1..L} ∏_{(a<b) siblings in layer I} (xI_a - xI_b)^{e_{I,a,b}}\n",
    "#   with ALL sibling pairs present and e_{I,a,b} >= 1.\n",
    "#\n",
    "# Notes:\n",
    "#   - \"siblings in layer I\" means: same parent in layer I-1 (from compositions),\n",
    "#     and for I=1 we use the \"virtual root\" convention: all pairs 1<=a<b<=D1.\n",
    "#   - We do NOT assume the factorization pattern; we factor the determinant  and then test.\n",
    "# ===============================================================\n",
    "\n",
    "def sibling_pairs_by_layer(D, structure, include_layer1_virtual_root=True):\n",
    "    \"\"\"\n",
    "    sib[I] = set of pairs (a,b) with a<b in layer I that share a parent in layer I-1.\n",
    "    If include_layer1_virtual_root=True: sib[1] = all pairs 1<=a<b<=D1.\n",
    "    \"\"\"\n",
    "    parent, children = structure\n",
    "    L = len(D)\n",
    "    sib = {}\n",
    "\n",
    "    if include_layer1_virtual_root:\n",
    "        D1 = D[0]\n",
    "        sib[1] = {(a, b) for a in range(1, D1 + 1) for b in range(a + 1, D1 + 1)}\n",
    "\n",
    "    for I in range(2, L + 1):\n",
    "        pairs = set()\n",
    "        for par in range(1, D[I - 2] + 1):\n",
    "            kids = children[I - 1][par - 1]  # nodes in layer I\n",
    "            for i in range(len(kids)):\n",
    "                for j in range(i + 1, len(kids)):\n",
    "                    a, b = kids[i], kids[j]\n",
    "                    pairs.add((a, b) if a < b else (b, a))\n",
    "        sib[I] = pairs\n",
    "\n",
    "    return sib\n",
    "\n",
    "\n",
    "def parse_xIa(varname):\n",
    "    # \"x3_10\" -> (3,10)\n",
    "    if not varname.startswith(\"x\"):\n",
    "        return None\n",
    "    rest = varname[1:]\n",
    "    if \"_\" not in rest:\n",
    "        return None\n",
    "    I_str, a_str = rest.split(\"_\", 1)\n",
    "    return (int(I_str), int(a_str))\n",
    "\n",
    "\n",
    "def is_linear_diff_factor(f):\n",
    "    \"\"\"\n",
    "    Detect f = ±(x - y) with coeffs ±1 and no constant term.\n",
    "    Returns (v1, v2, sign) meaning f = sign*(v1 - v2), or None.\n",
    "    ETuple-safe.\n",
    "    \"\"\"\n",
    "    if f.total_degree() != 1:\n",
    "        return None\n",
    "\n",
    "    d = f.dict()\n",
    "\n",
    "    # reject constant term\n",
    "    for exp in d:\n",
    "        if sum(exp) == 0:\n",
    "            return None\n",
    "\n",
    "    terms = []\n",
    "    for exp, coeff in d.items():\n",
    "        if sum(exp) == 1:\n",
    "            j = next(pos for pos, ej in enumerate(exp) if ej == 1)  # ETuple-safe\n",
    "            terms.append((j, ZZ(coeff)))\n",
    "        else:\n",
    "            return None\n",
    "\n",
    "    if len(terms) != 2:\n",
    "        return None\n",
    "\n",
    "    (j1, c1), (j2, c2) = terms\n",
    "    if abs(c1) != 1 or abs(c2) != 1 or c1 != -c2:\n",
    "        return None\n",
    "\n",
    "    vars_ = f.parent().gens()\n",
    "    v1, v2 = vars_[j1], vars_[j2]\n",
    "    sign = 1 if c1 == 1 else -1\n",
    "    return (v1, v2, sign)\n",
    "\n",
    "\n",
    "def canonicalize_pair_from_factor(f):\n",
    "    \"\"\"\n",
    "    If f is a linear diff ±(xI_a - xI_b), return:\n",
    "      (I, a, b, sign_flips)\n",
    "    where a<b is enforced, and sign_flips is 0 or 1 indicating whether\n",
    "    we had to multiply by -1 to achieve the canonical (a<b) orientation\n",
    "    *after* rewriting f to (v1 - v2).\n",
    "    Returns None if not a linear diff in xI_a vars or if cross-layer.\n",
    "    \"\"\"\n",
    "    parsed = is_linear_diff_factor(f)\n",
    "    if parsed is None:\n",
    "        return None\n",
    "\n",
    "    v1, v2, sign = parsed  # f = sign*(v1 - v2)\n",
    "    pA = parse_xIa(str(v1))\n",
    "    pB = parse_xIa(str(v2))\n",
    "    if pA is None or pB is None:\n",
    "        return None\n",
    "\n",
    "    I1, a = pA\n",
    "    I2, b = pB\n",
    "    if I1 != I2:\n",
    "        return None\n",
    "\n",
    "    # First normalize to (v1 - v2) by absorbing `sign` separately:\n",
    "    # sign = -1 means f = -(v1 - v2), i.e. one sign flip.\n",
    "    sign_flips = 1 if sign == -1 else 0\n",
    "\n",
    "    # Now enforce a<b: if we swap (a,b), that's another sign flip.\n",
    "    if a < b:\n",
    "        return (I1, a, b, sign_flips)\n",
    "    else:\n",
    "        return (I1, b, a, sign_flips + 1)\n",
    "\n",
    "\n",
    "def canonical_unit_after_orienting_linear_diffs(fac):\n",
    "    \"\"\"\n",
    "    Canonical unit after orienting each linear diff to (xI_a - xI_b) with a<b.\n",
    "    \"\"\"\n",
    "    unit = ZZ(fac.unit())\n",
    "    for f, e in fac:\n",
    "        info = canonicalize_pair_from_factor(f)\n",
    "        if info is None:\n",
    "            continue\n",
    "        I, a, b, flips = info\n",
    "        # each flip contributes (-1)^e\n",
    "        if flips % 2 == 1:\n",
    "            unit *= (-1) ** int(e)\n",
    "    return unit\n",
    "\n",
    "\n",
    "def test_refined_conjecture(D, p1, comps,\n",
    "                            include_layer1_virtual_root=True,\n",
    "                            verbose=True,\n",
    "                            show_first_missing=20):\n",
    "    \"\"\"\n",
    "    Refined conjecture check:\n",
    "      (i) Every factor in det(M).factor() is a linear diff ±(xI_a - xI_b)\n",
    "          and the pair (a,b) is an allowed sibling pair (virtual root at layer1 if enabled).\n",
    "      (ii) Completeness: every allowed sibling pair appears with exponent >= 1.\n",
    "      (iii) We report canonical unit (after orienting diffs), but do not require it to be +1.\n",
    "\n",
    "    Returns dict with ok flags and diagnostics.\n",
    "    \"\"\"\n",
    "    structure = build_structure_L(D, p1, comps, minimal_checks=True)\n",
    "    sib = sibling_pairs_by_layer(D, structure, include_layer1_virtual_root=include_layer1_virtual_root)\n",
    "\n",
    "    # build and factor determinant\n",
    "    R, M, exps = monomial_matrix_L(D, p1, comps, structure=structure, minimal_checks=True)\n",
    "    fac = M.det().factor()\n",
    "\n",
    "    # exponent map for canonical pairs\n",
    "    exp_map = {}   # key (I,a,b) -> exponent (positive int)\n",
    "    bad_factors = []  # list (f, e, reason)\n",
    "\n",
    "    for f, e in fac:\n",
    "        info = canonicalize_pair_from_factor(f)\n",
    "        if info is None:\n",
    "            bad_factors.append((f, e, \"not a linear ±(xI_a-xI_b) within one layer\"))\n",
    "            continue\n",
    "\n",
    "        I, a, b, flips = info  # canonical a<b\n",
    "        if I not in sib or (a, b) not in sib[I]:\n",
    "            bad_factors.append((f, e, f\"linear diff but NOT an allowed sibling pair in layer {I}: ({a},{b})\"))\n",
    "            continue\n",
    "\n",
    "        exp_map[(I, a, b)] = exp_map.get((I, a, b), 0) + int(e)\n",
    "\n",
    "    # completeness: every allowed sibling pair appears with exponent >= 1\n",
    "    missing = {}  # layer -> list of missing pairs\n",
    "    for I in sorted(sib.keys()):\n",
    "        miss_I = []\n",
    "        for (a, b) in sorted(sib[I]):\n",
    "            if exp_map.get((I, a, b), 0) <= 0:\n",
    "                miss_I.append((a, b))\n",
    "        if miss_I:\n",
    "            missing[I] = miss_I\n",
    "\n",
    "    ok_support = (len(bad_factors) == 0)\n",
    "    ok_complete = (len(missing) == 0)\n",
    "    ok = ok_support and ok_complete\n",
    "\n",
    "    canon_unit = canonical_unit_after_orienting_linear_diffs(fac)\n",
    "\n",
    "    if verbose:\n",
    "        print(\"=== Refined conjecture test: ALL sibling pairs appear with positive exponent ===\")\n",
    "        print(f\"D={D}, p1={p1}, comps={comps}\")\n",
    "        print(f\"canonical unit (after orienting diffs) = {canon_unit}\")\n",
    "        print(f\"#factors (from Sage factor) = {len(list(fac))}\")\n",
    "        print(f\"bad factors (non-sibling or non-linear-diff) = {len(bad_factors)}\")\n",
    "        print(f\"missing sibling pairs = {sum(len(v) for v in missing.values())}\")\n",
    "\n",
    "        if bad_factors:\n",
    "            print(\"\\n-- Bad factors (first few) --\")\n",
    "            for f, e, reason in bad_factors[:10]:\n",
    "                print(f\"  ({f})^{e} :: {reason}\")\n",
    "\n",
    "        if missing:\n",
    "            print(\"\\n-- Missing sibling pairs (showing up to first few per layer) --\")\n",
    "            for I in sorted(missing):\n",
    "                lst = missing[I]\n",
    "                preview = lst[:show_first_missing]\n",
    "                print(f\"  layer {I}: missing {len(lst)} pairs; first {len(preview)} = {preview}\")\n",
    "\n",
    "    return {\n",
    "        \"ok\": ok,\n",
    "        \"ok_support\": ok_support,\n",
    "        \"ok_complete\": ok_complete,\n",
    "        \"canonical_unit\": canon_unit,\n",
    "        \"bad_factors\": bad_factors,\n",
    "        \"missing\": missing,\n",
    "        \"exp_map\": exp_map,\n",
    "        \"factorization\": fac\n",
    "    }\n",
    "\n",
    "# --------------------------\n",
    "# Usage (fixed D, p1, comps)\n",
    "# --------------------------\n",
    "# D = [2,4]\n",
    "# p1 = [2,2]\n",
    "# comps = {}\n",
    "# res = test_refined_conjecture(D, p1, comps)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "b7a40007-32e0-4460-aaa5-312c3b1ab44e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Refined conjecture test: ALL sibling pairs appear with positive exponent ===\n",
      "D=[2, 4], p1=[2, 2], comps={}\n",
      "canonical unit (after orienting diffs) = -1\n",
      "#factors (from Sage factor) = 3\n",
      "bad factors (non-sibling or non-linear-diff) = 0\n",
      "missing sibling pairs = 0\n"
     ]
    }
   ],
   "source": [
    "D = [2,4]\n",
    "p1 = [2,2]\n",
    "comps = { }\n",
    "res = test_refined_conjecture(D, p1, comps)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "822c4175-d256-4302-9bba-2d4adcc567d5",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Refined conjecture test: ALL sibling pairs appear with positive exponent ===\n",
      "D=[2, 4, 7], p1=[2, 2], comps={2: [2, 1, 2, 2]}\n",
      "canonical unit (after orienting diffs) = 1\n",
      "#factors (from Sage factor) = 6\n",
      "bad factors (non-sibling or non-linear-diff) = 0\n",
      "missing sibling pairs = 0\n"
     ]
    }
   ],
   "source": [
    "D = [2,4,7]\n",
    "p1 = [2,2]\n",
    "comps = { 2: [2,1,2,2] }\n",
    "res = test_refined_conjecture(D, p1, comps)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "2d8f14b1-4346-4f74-a373-a6fe84419137",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Refined conjecture test: ALL sibling pairs appear with positive exponent ===\n",
      "D=[2, 4, 7, 12], p1=[2, 2], comps={2: [2, 1, 2, 2], 3: [2, 3, 1, 2, 2, 1, 1]}\n",
      "canonical unit (after orienting diffs) = -1\n",
      "#factors (from Sage factor) = 12\n",
      "bad factors (non-sibling or non-linear-diff) = 0\n",
      "missing sibling pairs = 0\n"
     ]
    }
   ],
   "source": [
    "D = [2, 4, 7, 12 ]\n",
    "p1 = [2, 2]\n",
    "comps = {2: [2, 1, 2, 2] , 3: [2,3,1,2,2,1,1  ] } \n",
    "res = test_refined_conjecture(D, p1, comps)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "79198b4a-7a95-49f0-9bdb-c08c083d906a",
   "metadata": {},
   "outputs": [],
   "source": [
    "# ===============================================================\n",
    "# Sweep refined conjecture at fixed D\n",
    "#\n",
    "# Requires: your core code (build_structure_L, monomial_matrix_L, etc.)\n",
    "#           and the refined checker: test_refined_conjecture(...)\n",
    "#\n",
    "# This block is SELF-CONTAINED for enumeration of p1 and comps.\n",
    "# ===============================================================\n",
    "\n",
    "from itertools import product\n",
    "\n",
    "# --------------------------\n",
    "# Enumerators\n",
    "# --------------------------\n",
    "\n",
    "def compositions_positive(n, k):\n",
    "    \"\"\"\n",
    "    All compositions of n into k positive integers (order matters).\n",
    "    Returns lists of length k summing to n.\n",
    "    \"\"\"\n",
    "    if k <= 0:\n",
    "        return\n",
    "    if k == 1:\n",
    "        if n >= 1:\n",
    "            yield [n]\n",
    "        return\n",
    "    # first part ranges 1..n-(k-1)\n",
    "    for first in range(1, n - (k - 1) + 1):\n",
    "        for rest in compositions_positive(n - first, k - 1):\n",
    "            yield [first] + rest\n",
    "\n",
    "\n",
    "def partitions_fixed_length_sum(n, k, nonincreasing=True):\n",
    "    \"\"\"\n",
    "    Partitions of n into k positive parts.\n",
    "    If nonincreasing=True, parts are returned in weakly decreasing order.\n",
    "    \"\"\"\n",
    "    if k <= 0:\n",
    "        return\n",
    "    if k == 1:\n",
    "        if n >= 1:\n",
    "            yield [n]\n",
    "        return\n",
    "\n",
    "    # recursive generator enforcing nonincreasing order: a1 >= a2 >= ... >= ak >= 1\n",
    "    def _rec(remaining, parts_left, max_part, acc):\n",
    "        if parts_left == 1:\n",
    "            if 1 <= remaining <= max_part:\n",
    "                yield acc + [remaining]\n",
    "            return\n",
    "        # choose next part between 1 and min(max_part, remaining-(parts_left-1))\n",
    "        hi = min(max_part, remaining - (parts_left - 1))\n",
    "        for a in range(hi, 0, -1):\n",
    "            yield from _rec(remaining - a, parts_left - 1, a, acc + [a])\n",
    "\n",
    "    if nonincreasing:\n",
    "        yield from _rec(n, k, n, [])\n",
    "    else:\n",
    "        # if you ever want all k-tuples summing to n without ordering constraint\n",
    "        yield from compositions_positive(n, k)\n",
    "\n",
    "\n",
    "# --------------------------\n",
    "# Sweep driver\n",
    "# --------------------------\n",
    "\n",
    "def sweep_refined_conjecture_fixed_D(\n",
    "    D,\n",
    "    stop_after=None,\n",
    "    verbose_every=50,\n",
    "    include_layer1_virtual_root=True,\n",
    "    show_first_failures=5\n",
    "):\n",
    "    \"\"\"\n",
    "    Sweep over all (p1, comps) compatible with fixed D and test refined conjecture.\n",
    "\n",
    "    D = [D1, D2, ..., DL]\n",
    "    p1: partitions of D2 with D1 parts (weakly decreasing)\n",
    "    comps[layer]: compositions of D_{layer+1} with D_layer parts (positive)\n",
    "\n",
    "    Returns dict with summary and counterexamples.\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    if L < 2:\n",
    "        raise ValueError(\"Need L >= 2\")\n",
    "\n",
    "    # enumerate p1 (as partitions)\n",
    "    p1_list = list(partitions_fixed_length_sum(D[1], D[0], nonincreasing=True))\n",
    "\n",
    "    # enumerate comps for layers 2..L-1\n",
    "    comps_lists = {}  # layer -> list of compositions\n",
    "    for layer in range(2, L):\n",
    "        comps_lists[layer] = list(compositions_positive(D[layer], D[layer-1]))\n",
    "\n",
    "    layers = list(range(2, L))\n",
    "    total = len(p1_list)\n",
    "    for layer in layers:\n",
    "        total *= len(comps_lists[layer])\n",
    "\n",
    "    tested = 0\n",
    "    failures = []   # list of dicts with p1, comps, bad_factors, missing, canonical_unit\n",
    "\n",
    "    # iterate\n",
    "    for p1 in p1_list:\n",
    "        if layers:\n",
    "            for comp_tuple in product(*[comps_lists[layer] for layer in layers]):\n",
    "                comps = {layer: list(comp_tuple[i]) for i, layer in enumerate(layers)}\n",
    "\n",
    "                tested += 1\n",
    "                if verbose_every and tested % verbose_every == 0:\n",
    "                    print(f\"[{tested}/{total}] ...\")\n",
    "\n",
    "                res = test_refined_conjecture(\n",
    "                    D, p1, comps,\n",
    "                    include_layer1_virtual_root=include_layer1_virtual_root,\n",
    "                    verbose=False\n",
    "                )\n",
    "\n",
    "                if not res[\"ok\"]:\n",
    "                    failures.append({\n",
    "                        \"p1\": tuple(p1),\n",
    "                        \"comps\": {k: tuple(v) for k, v in comps.items()},\n",
    "                        \"ok_support\": res[\"ok_support\"],\n",
    "                        \"ok_complete\": res[\"ok_complete\"],\n",
    "                        \"bad_factors\": res[\"bad_factors\"],\n",
    "                        \"missing\": res[\"missing\"],\n",
    "                        \"canonical_unit\": res[\"canonical_unit\"],\n",
    "                    })\n",
    "\n",
    "                if stop_after is not None and tested >= stop_after:\n",
    "                    break\n",
    "        else:\n",
    "            # L=2, no comps\n",
    "            comps = {}\n",
    "            tested += 1\n",
    "            res = test_refined_conjecture(\n",
    "                D, p1, comps,\n",
    "                include_layer1_virtual_root=include_layer1_virtual_root,\n",
    "                verbose=False\n",
    "            )\n",
    "            if not res[\"ok\"]:\n",
    "                failures.append({\n",
    "                    \"p1\": tuple(p1),\n",
    "                    \"comps\": {},\n",
    "                    \"ok_support\": res[\"ok_support\"],\n",
    "                    \"ok_complete\": res[\"ok_complete\"],\n",
    "                    \"bad_factors\": res[\"bad_factors\"],\n",
    "                    \"missing\": res[\"missing\"],\n",
    "                    \"canonical_unit\": res[\"canonical_unit\"],\n",
    "                })\n",
    "            if stop_after is not None and tested >= stop_after:\n",
    "                break\n",
    "\n",
    "        if stop_after is not None and tested >= stop_after:\n",
    "            break\n",
    "\n",
    "    # summary\n",
    "    print(\"=== Sweep summary (refined conjecture) ===\")\n",
    "    print(f\"D = {D}\")\n",
    "    print(f\"tested = {tested} (out of total {total})\")\n",
    "    print(f\"failures = {len(failures)}\")\n",
    "\n",
    "    if failures:\n",
    "        print(\"\\nFirst few failures:\")\n",
    "        for f in failures[:show_first_failures]:\n",
    "            print(f\"p1={f['p1']}, comps={f['comps']}, unit={f['canonical_unit']}, \"\n",
    "                  f\"ok_support={f['ok_support']}, ok_complete={f['ok_complete']}\")\n",
    "            if f[\"bad_factors\"]:\n",
    "                print(\"  bad_factors (first 3):\", f[\"bad_factors\"][:3])\n",
    "            if f[\"missing\"]:\n",
    "                # show first missing layer/pairs\n",
    "                I0 = sorted(f[\"missing\"].keys())[0]\n",
    "                print(f\"  missing layer {I0} (first 10):\", f[\"missing\"][I0][:10])\n",
    "\n",
    "    return {\n",
    "        \"D\": D,\n",
    "        \"tested\": tested,\n",
    "        \"total\": total,\n",
    "        \"failures\": failures\n",
    "    }\n",
    "\n",
    "\n",
    "# --------------------------\n",
    "# Usage examples\n",
    "# --------------------------\n",
    "# Small quick sweep:\n",
    "# summary = sweep_refined_conjecture_fixed_D([2,4], verbose_every=10)\n",
    "#\n",
    "# Slightly bigger, but still manageable:\n",
    "# summary = sweep_refined_conjecture_fixed_D([2,4,7], stop_after=200, verbose_every=20)\n",
    "#\n",
    "# If you want full sweep and it is still small enough:\n",
    "# summary = sweep_refined_conjecture_fixed_D([2,4,7], verbose_every=50)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "4b0047f0-7ac2-4327-a53d-44601f352ce4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Sweep summary (refined conjecture) ===\n",
      "D = [2, 4]\n",
      "tested = 2 (out of total 2)\n",
      "failures = 0\n"
     ]
    }
   ],
   "source": [
    "summary = sweep_refined_conjecture_fixed_D([2,4], verbose_every=10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "175e95f1-bb9b-432c-9720-5ed66fde82ca",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[20/40] ...\n",
      "[40/40] ...\n",
      "=== Sweep summary (refined conjecture) ===\n",
      "D = [2, 4, 7]\n",
      "tested = 40 (out of total 40)\n",
      "failures = 0\n"
     ]
    }
   ],
   "source": [
    "summary = sweep_refined_conjecture_fixed_D([2,4,7], stop_after=200, verbose_every=20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "632a0725-38d6-4ab5-877d-3c5c03c09a78",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Sweep summary (refined conjecture) ===\n",
      "D = [2, 4, 7]\n",
      "tested = 40 (out of total 40)\n",
      "failures = 0\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'D': [2, 4, 7], 'tested': 40, 'total': 40, 'failures': []}"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sweep_refined_conjecture_fixed_D([2,4,7])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "499d6e40-f970-46f4-a497-2c486cd76df7",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[50/140] ...\n",
      "[100/140] ...\n",
      "=== Sweep summary (refined conjecture) ===\n",
      "D = [2, 5, 9]\n",
      "tested = 140 (out of total 140)\n",
      "failures = 0\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'D': [2, 5, 9], 'tested': 140, 'total': 140, 'failures': []}"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sweep_refined_conjecture_fixed_D([2,5,9])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "5d72b366-a4ba-4c71-ba00-492f03d5eed3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[20/70] ...\n",
      "[40/70] ...\n",
      "[60/70] ...\n",
      "=== Sweep summary (refined conjecture) ===\n",
      "D = [2, 5, 8]\n",
      "tested = 70 (out of total 70)\n",
      "failures = 0\n"
     ]
    }
   ],
   "source": [
    "summary = sweep_refined_conjecture_fixed_D([2,5,8], stop_after=200, verbose_every=20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "ab070eec-ab11-4996-bc78-d25c7edd4a93",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[20/168] ...\n",
      "[40/168] ...\n",
      "[60/168] ...\n",
      "[80/168] ...\n",
      "[100/168] ...\n",
      "[120/168] ...\n",
      "[140/168] ...\n",
      "[160/168] ...\n",
      "=== Sweep summary (refined conjecture) ===\n",
      "D = [2, 6, 9]\n",
      "tested = 168 (out of total 168)\n",
      "failures = 0\n"
     ]
    }
   ],
   "source": [
    "summary = sweep_refined_conjecture_fixed_D([2,6,9], stop_after=200, verbose_every=20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "2390bb58-3d52-4bf1-82f1-23a062336848",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[20/378] ...\n",
      "[40/378] ...\n",
      "[60/378] ...\n",
      "[80/378] ...\n",
      "[100/378] ...\n",
      "[120/378] ...\n",
      "[140/378] ...\n",
      "[160/378] ...\n",
      "[180/378] ...\n",
      "[200/378] ...\n",
      "=== Sweep summary (refined conjecture) ===\n",
      "D = [2, 6, 10]\n",
      "tested = 200 (out of total 378)\n",
      "failures = 0\n"
     ]
    }
   ],
   "source": [
    "summary = sweep_refined_conjecture_fixed_D([2,6,10], stop_after=200, verbose_every=20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c322c643-194d-4b8b-9879-6a976e995d3a",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.7",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/Det-Conjecture1.py <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "ea223537-599c-44bb-b374-d1d68b022eee",
   "metadata": {},
   "outputs": [],
   "source": [
    "# ===============================================================\n",
    "#  General L-layer core (SageMath 10.7, Jupyter-friendly)\n",
    "#\n",
    "#  Data:\n",
    "#    L >= 2\n",
    "#    D = [D1, D2, ..., DL] with D1 < D2 < ... < DL\n",
    "#    p1 : partition of D2 with D1 parts (list length D1, positive ints)\n",
    "#    comps : compositions dict for layers 2..L-1\n",
    "#            comps[I] is a list of length D[I-1] (i.e. length D_I) summing to D_{I+1}\n",
    "#            Example for L=3: comps = {2: c2}\n",
    "#            Example for L=4: comps = {2: c2, 3: c3}\n",
    "#\n",
    "#  S-sets (recursive generalisation of your L=3 definitions):\n",
    "#    S^{(L-1)}_{dL} = { j in [D_{L-1}] : #children(j) >= dL }\n",
    "#    S^{(I)}_{d_{I+1},...,dL} = { i in [D_I] : | children(i) ∩ S^{(I+1)}_{d_{I+2},...,dL} | >= d_{I+1} }\n",
    "#\n",
    "#  Monomial exponent list (direct generalisation of your (0.9) pattern):\n",
    "#    for each d2..dL in the allowed ranges:\n",
    "#      e_I = d_I - 1 for I >= 2\n",
    "#      e1 runs 0..|S^{(1)}_{d2..dL}|-1\n",
    "#\n",
    "#  Matrix:\n",
    "#    rows indexed by leaves a_L in [D_L]\n",
    "#    columns indexed by exponent vectors (e1,...,eL)\n",
    "#    entry = Π_{I=1..L} ( xI_{a_I(leaf)} )^{eI}\n",
    "#    where a_I(leaf) is the ancestor in layer I obtained from parent maps.\n",
    "#\n",
    "#  Physicist sanity:\n",
    "#    assert len(exps) == D_L\n",
    "#    det(M), optionally factor\n",
    "# ===============================================================\n",
    "\n",
    "from sage.all import QQ, PolynomialRing, matrix, Graph, show as sage_show\n",
    "from sage.all import factor, ZZ\n",
    "from sage.all import SR\n",
    "\n",
    "# -----------------------------\n",
    "# helpers\n",
    "# -----------------------------\n",
    "\n",
    "def _cumsums(parts):\n",
    "    s = [0]\n",
    "    for x in parts:\n",
    "        s.append(s[-1] + x)\n",
    "    return s\n",
    "\n",
    "def _edge_sizes(D, p1, comps):\n",
    "    \"\"\"\n",
    "    Return dict edge_sizes[layer] for edges layer -> layer+1.\n",
    "    layer=1 uses p1. layer=2..L-1 use comps[layer].\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    edge = {1: p1}\n",
    "    for layer in range(2, L):\n",
    "        if layer not in comps:\n",
    "            raise ValueError(f\"Missing comps[{layer}] for edge {layer}->{layer+1}.\")\n",
    "        edge[layer] = comps[layer]\n",
    "    return edge\n",
    "\n",
    "# -----------------------------\n",
    "# (i) structure: parent + children\n",
    "# -----------------------------\n",
    "\n",
    "def build_structure_L(D, p1, comps, minimal_checks=True):\n",
    "    \"\"\"\n",
    "    Build parent maps and children lists for general L.\n",
    "\n",
    "    Returns:\n",
    "      parent[layer]  : list of length D[layer] (=D_{layer+1}) with 1-based parent in [1..D_{layer}]\n",
    "                       for layer=1..L-1\n",
    "      children[layer]: list (1-based indexed via children[layer][i-1]) of children in layer+1 for i in [D_layer]\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    edge = _edge_sizes(D, p1, comps)\n",
    "\n",
    "    if minimal_checks:\n",
    "        # light shape checks\n",
    "        if len(p1) != D[0] or sum(p1) != D[1]:\n",
    "            raise ValueError(\"p1 must have length D1 and sum to D2.\")\n",
    "        for layer in range(2, L):\n",
    "            comp = edge[layer]\n",
    "            if len(comp) != D[layer-1] or sum(comp) != D[layer]:\n",
    "                raise ValueError(f\"comps[{layer}] must have length D{layer} and sum to D{layer+1}.\")\n",
    "\n",
    "    parent = {}\n",
    "    children = {}\n",
    "\n",
    "    for layer in range(1, L):\n",
    "        sizes = edge[layer]                # list length D_layer, sums D_{layer+1}\n",
    "        D_layer = D[layer-1]\n",
    "        D_next  = D[layer]\n",
    "        # parent[layer] maps nodes in layer+1 to nodes in layer\n",
    "        parent_layer = [None] * D_next\n",
    "        children_layer = [[] for _ in range(D_layer)]\n",
    "        s = _cumsums(sizes)\n",
    "        for i in range(1, D_layer + 1):\n",
    "            for j in range(s[i-1] + 1, s[i] + 1):\n",
    "                parent_layer[j-1] = i\n",
    "                children_layer[i-1].append(j)\n",
    "        parent[layer] = parent_layer\n",
    "        children[layer] = children_layer\n",
    "\n",
    "    return parent, children\n",
    "\n",
    "def ancestor_chains_L(D, parent):\n",
    "    \"\"\"\n",
    "    For each leaf a_L in [D_L], compute its ancestor chain (a1,...,aL).\n",
    "    Returns list anc of length D_L with anc[aL-1] = (a1,...,aL).\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    DL = D[-1]\n",
    "    anc = [None] * DL\n",
    "    for leaf in range(1, DL + 1):\n",
    "        chain = [None] * L\n",
    "        chain[L-1] = leaf\n",
    "        # walk up\n",
    "        for layer in range(L-1, 0, -1):   # layer = L-1,...,1 corresponds to parent[layer]\n",
    "            chain[layer-1] = parent[layer][chain[layer] - 1]\n",
    "        anc[leaf - 1] = tuple(chain)\n",
    "    return anc\n",
    "\n",
    "# -----------------------------\n",
    "# (ii) S-sets: recursive definition\n",
    "# -----------------------------\n",
    "\n",
    "def S_level(D, children, I, d_vec):\n",
    "    \"\"\"\n",
    "    Compute S^{(I)}_{d_{I+1},...,d_L} as a list of nodes in [D_I].\n",
    "\n",
    "    Inputs:\n",
    "      I     : layer index (1..L-1)\n",
    "      d_vec : list [d_{I+1},...,d_L] of length (L-I)\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    if not (1 <= I <= L-1):\n",
    "        raise ValueError(\"I must be in 1..L-1\")\n",
    "    if len(d_vec) != (L - I):\n",
    "        raise ValueError(\"d_vec must have length L-I\")\n",
    "\n",
    "    # Base: I = L-1, d_vec = [dL]\n",
    "    if I == L - 1:\n",
    "        dL = d_vec[0]\n",
    "        out = []\n",
    "        for j in range(1, D[I-1] + 1):  # nodes in layer L-1\n",
    "            if len(children[I][j-1]) >= dL:\n",
    "                out.append(j)\n",
    "        return out\n",
    "\n",
    "    # Recursive: compute S^{(I+1)}_{d_{I+2},...,d_L}\n",
    "    d_next = d_vec[0]\n",
    "    deeper = d_vec[1:]   # thresholds below I+1\n",
    "    S_deeper = set(S_level(D, children, I+1, deeper))\n",
    "\n",
    "    out = []\n",
    "    for i in range(1, D[I-1] + 1):  # nodes in layer I\n",
    "        kids = children[I][i-1]     # nodes in layer I+1\n",
    "        # count how many children lie in S_deeper\n",
    "        count = 0\n",
    "        for k in kids:\n",
    "            if k in S_deeper:\n",
    "                count += 1\n",
    "        if count >= d_next:\n",
    "            out.append(i)\n",
    "    return out\n",
    "\n",
    "def S1_dvec(D, p1, comps, d_vec, structure=None):\n",
    "    \"\"\"\n",
    "    Convenience: S^{(1)}_{d2,...,dL}.\n",
    "    d_vec = [d2,...,dL].\n",
    "    \"\"\"\n",
    "    if structure is None:\n",
    "        parent, children = build_structure_L(D, p1, comps, minimal_checks=True)\n",
    "    else:\n",
    "        parent, children = structure\n",
    "    return S_level(D, children, I=1, d_vec=d_vec)\n",
    "\n",
    "# -----------------------------\n",
    "# (iii) monomial exponent vectors\n",
    "# -----------------------------\n",
    "\n",
    "def exponent_vectors_L(D, p1, comps, structure=None, minimal_checks=True):\n",
    "    \"\"\"\n",
    "    General-L exponent vectors (e1,...,eL) using the direct generalisation:\n",
    "      for each d2..dL:\n",
    "        eI = dI - 1 for I>=2\n",
    "        e1 runs 0..|S^{(1)}_{d2..dL}|-1\n",
    "\n",
    "    Returns list of tuples length L.\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    if L < 2:\n",
    "        raise ValueError(\"Need L>=2\")\n",
    "\n",
    "    if structure is None:\n",
    "        parent, children = build_structure_L(D, p1, comps, minimal_checks=minimal_checks)\n",
    "    else:\n",
    "        parent, children = structure\n",
    "\n",
    "    edge = _edge_sizes(D, p1, comps)\n",
    "    max_d = {2: max(edge[1])}   # d2 range from p1\n",
    "    for I in range(3, L+1):\n",
    "        max_d[I] = max(edge[I-1])\n",
    "\n",
    "    exps = []\n",
    "\n",
    "    # loop over all threshold tuples (d2,...,dL)\n",
    "    # implemented as nested recursion for cleanliness\n",
    "    def _recurse_build(I, chosen):\n",
    "        \"\"\"\n",
    "        I is current threshold index (2..L). chosen holds [d2,...,d_{I-1}].\n",
    "        \"\"\"\n",
    "        if I == L + 1:\n",
    "            d_vec = chosen[:]  # [d2,...,dL]\n",
    "            k = len(S_level(D, children, I=1, d_vec=d_vec))\n",
    "            for e1 in range(k):\n",
    "                e = [None] * L\n",
    "                e[0] = e1\n",
    "                for idx, dI in enumerate(d_vec, start=2):\n",
    "                    e[idx-1] = dI - 1\n",
    "                exps.append(tuple(e))\n",
    "            return\n",
    "\n",
    "        for dI in range(1, max_d[I] + 1):\n",
    "            chosen.append(dI)\n",
    "            _recurse_build(I+1, chosen)\n",
    "            chosen.pop()\n",
    "\n",
    "    _recurse_build(2, [])\n",
    "\n",
    "    if minimal_checks:\n",
    "        assert len(exps) == D[-1], f\"Expected {D[-1]} exponent vectors, got {len(exps)}.\"\n",
    "    return exps\n",
    "\n",
    "def monomials_as_strings_L(exps):\n",
    "    \"\"\"\n",
    "    Pretty-print helper: \"C1^e1 * ... * CL^eL\".\n",
    "    \"\"\"\n",
    "    out = []\n",
    "    L = len(exps[0]) if exps else 0\n",
    "    for e in exps:\n",
    "        out.append(\" * \".join([f\"C{i}^{e[i-1]}\" for i in range(1, L+1)]))\n",
    "    return out\n",
    "\n",
    "# -----------------------------\n",
    "# (iv) ring and variables\n",
    "# -----------------------------\n",
    "\n",
    "def build_ring_and_vars_L(D):\n",
    "    \"\"\"\n",
    "    Polynomial ring with global layer variables xI_a:\n",
    "      x1_1..x1_D1, x2_1..x2_D2, ..., xL_1..xL_DL\n",
    "    Returns R, x_var[(I,a)].\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    names = []\n",
    "    for I in range(1, L+1):\n",
    "        for a in range(1, D[I-1] + 1):\n",
    "            names.append(f\"x{I}_{a}\")\n",
    "    R = PolynomialRing(QQ, names)\n",
    "    gens = R.gens()\n",
    "    name_to_var = {names[k]: gens[k] for k in range(len(names))}\n",
    "    x_var = {}\n",
    "    for I in range(1, L+1):\n",
    "        for a in range(1, D[I-1] + 1):\n",
    "            x_var[(I,a)] = name_to_var[f\"x{I}_{a}\"]\n",
    "    return R, x_var\n",
    "\n",
    "# -----------------------------\n",
    "# (v) matrix + determinant\n",
    "# -----------------------------\n",
    "\n",
    "def monomial_matrix_L(D, p1, comps, exps=None, structure=None, minimal_checks=True):\n",
    "    \"\"\"\n",
    "    Build DL x DL monomial evaluation matrix for general L.\n",
    "\n",
    "    Returns: R, M, exps\n",
    "    \"\"\"\n",
    "    if structure is None:\n",
    "        parent, children = build_structure_L(D, p1, comps, minimal_checks=minimal_checks)\n",
    "    else:\n",
    "        parent, children = structure\n",
    "\n",
    "    if exps is None:\n",
    "        exps = exponent_vectors_L(D, p1, comps, structure=(parent, children), minimal_checks=minimal_checks)\n",
    "\n",
    "    if minimal_checks:\n",
    "        assert len(exps) == D[-1], f\"Expected {D[-1]} exponent vectors, got {len(exps)}.\"\n",
    "\n",
    "    anc = ancestor_chains_L(D, parent)\n",
    "    R, x_var = build_ring_and_vars_L(D)\n",
    "\n",
    "    DL = D[-1]\n",
    "    M = matrix(R, DL, DL)\n",
    "\n",
    "    for col, e in enumerate(exps):\n",
    "        for leaf in range(1, DL + 1):\n",
    "            chain = anc[leaf - 1]   # (a1,...,aL)\n",
    "            entry = R(1)\n",
    "            for I in range(1, len(D)+1):\n",
    "                entry *= x_var[(I, chain[I-1])] ** e[I-1]\n",
    "            M[leaf - 1, col] = entry\n",
    "\n",
    "    return R, M, exps\n",
    "\n",
    "\n",
    "\n",
    "def monomial_matrix_and_det_L(D, p1, comps,\n",
    "                              factor_det=False,\n",
    "                              normalize_diffs=False,\n",
    "                              **kwargs):\n",
    "    \"\"\"\n",
    "    Return (R, M, detM).\n",
    "    If factor_det=True: detM is a factorization.\n",
    "    If normalize_diffs=True (and factor_det=True): orient diff factors as (xI_a - xI_b) with a<b.\n",
    "    \"\"\"\n",
    "\n",
    "    def _parse_xIa(varname):\n",
    "        if not varname.startswith(\"x\") or \"_\" not in varname[1:]:\n",
    "            return None\n",
    "        I_str, a_str = varname[1:].split(\"_\", 1)\n",
    "        return (int(I_str), int(a_str))\n",
    "\n",
    "    def _is_two_var_linear_diff(f):\n",
    "        # detect f = ±(x - y) with coeffs ±1 and no constant term\n",
    "        if f.total_degree() != 1:\n",
    "            return None\n",
    "        d = f.dict()\n",
    "        for exp in d:              # ETuple-safe\n",
    "            if sum(exp) == 0:      # constant term\n",
    "                return None\n",
    "\n",
    "        terms = []\n",
    "        for exp, coeff in d.items():\n",
    "            if sum(exp) == 1:\n",
    "                j = next(pos for pos, ej in enumerate(exp) if ej == 1)  # ETuple-safe\n",
    "                terms.append((j, ZZ(coeff)))\n",
    "            else:\n",
    "                return None\n",
    "\n",
    "        if len(terms) != 2:\n",
    "            return None\n",
    "        (j1, c1), (j2, c2) = terms\n",
    "        if abs(c1) != 1 or abs(c2) != 1 or c1 != -c2:\n",
    "            return None\n",
    "\n",
    "        vars_ = f.parent().gens()\n",
    "        v1, v2 = vars_[j1], vars_[j2]\n",
    "        sign = 1 if c1 == 1 else -1\n",
    "        return (v1, v2, sign)\n",
    "\n",
    "    def _normalize_factorization(fac):\n",
    "        # Return a SYMBOLIC product so Sage doesn't re-flip signs by refactoring\n",
    "        expr = SR(fac.unit())\n",
    "\n",
    "        for f, e in fac:\n",
    "            parsed = _is_two_var_linear_diff(f)\n",
    "            if parsed is None:\n",
    "                expr *= SR(f)**e\n",
    "                continue\n",
    "\n",
    "            v1, v2, sign = parsed\n",
    "\n",
    "            if sign == -1:\n",
    "                expr *= (-1)**e\n",
    "            base = v1 - v2\n",
    "\n",
    "            p1p = _parse_xIa(str(v1))\n",
    "            p2p = _parse_xIa(str(v2))\n",
    "            if p1p is not None and p2p is not None and p1p[0] == p2p[0]:\n",
    "                _, a1 = p1p\n",
    "                _, a2 = p2p\n",
    "                if a1 > a2:\n",
    "                    expr *= (-1)**e\n",
    "                    base = v2 - v1\n",
    "\n",
    "            expr *= SR(base)**e\n",
    "\n",
    "        return expr\n",
    "\n",
    "    # compute matrix and determinant\n",
    "    R, M, exps = monomial_matrix_L(D, p1, comps, **kwargs)\n",
    "    detM = M.det()\n",
    "\n",
    "    if factor_det:\n",
    "        detM = detM.factor()\n",
    "        if normalize_diffs:\n",
    "            detM = _normalize_factorization(detM)\n",
    "\n",
    "    return R, M, detM\n",
    "\n",
    "  \n",
    "\n",
    "\n",
    "\n",
    "\n",
    "# -----------------------------\n",
    "# (vi) optional graph plot (general L)\n",
    "# -----------------------------\n",
    "\n",
    "def layered_graph_L(D, p1, comps, structure=None, x_spacing=3.0):\n",
    "    \"\"\"\n",
    "    Graph with node labels aligned with determinant variables xI_a.\n",
    "    Indices increase upwards.\n",
    "    \"\"\"\n",
    "    if structure is None:\n",
    "        parent, children = build_structure_L(D, p1, comps, minimal_checks=False)\n",
    "    else:\n",
    "        parent, children = structure\n",
    "\n",
    "    L = len(D)\n",
    "    G = Graph()\n",
    "\n",
    "    # add vertices\n",
    "    for I in range(1, L+1):\n",
    "        for a in range(1, D[I-1] + 1):\n",
    "            G.add_vertex(f\"x{I}_{a}\")\n",
    "\n",
    "    # add edges xI_parent -> x(I+1)_child\n",
    "    for I in range(1, L):\n",
    "        for child in range(1, D[I] + 1):\n",
    "            par = parent[I][child - 1]\n",
    "            G.add_edge(f\"x{I}_{par}\", f\"x{I+1}_{child}\")\n",
    "\n",
    "    # positions\n",
    "    pos = {}\n",
    "    for I in range(1, L+1):\n",
    "        x = (I-1) * x_spacing\n",
    "        for a in range(1, D[I-1] + 1):\n",
    "            pos[f\"x{I}_{a}\"] = (x, a)\n",
    "\n",
    "    return G, pos\n",
    "\n",
    "def show_layered_graph_L(D, p1, comps, structure=None, x_spacing=3.0,\n",
    "                         vertex_size=60, edge_thickness=0.5, edge_color=\"lightgray\",\n",
    "                         label_dx=0.15, label_dy=-0.15, fontsize=9,\n",
    "                         axes=False, frame=False):\n",
    "    \"\"\"\n",
    "    Draw graph with manual labels offset down/right.\n",
    "    \"\"\"\n",
    "    G, pos = layered_graph_L(D, p1, comps, structure=structure, x_spacing=x_spacing)\n",
    "\n",
    "    P = G.plot(\n",
    "        pos=pos,\n",
    "        vertex_size=vertex_size,\n",
    "        vertex_labels=False,\n",
    "        edge_thickness=edge_thickness,\n",
    "        edge_color=edge_color,\n",
    "        axes=axes,\n",
    "        frame=frame\n",
    "    )\n",
    "\n",
    "    for v in G.vertices():\n",
    "        x, y = pos[v]\n",
    "        P += text(\n",
    "            v,\n",
    "            (x + label_dx, y + label_dy),\n",
    "            horizontal_alignment='left',\n",
    "            vertical_alignment='top',\n",
    "            fontsize=fontsize\n",
    "        )\n",
    "\n",
    "    sage_show(P)\n",
    "    return G, pos\n",
    "\n",
    "# -----------------------------\n",
    "# (vii) driver\n",
    "# -----------------------------\n",
    "\n",
    "def build_L(D, p1, comps, display=(), factor_det=False):\n",
    "    \"\"\"\n",
    "    Physicist-friendly driver for general L.\n",
    "    display can include: \"graph\", \"monomials\", \"matrix\", \"det\"\n",
    "    \"\"\"\n",
    "    if isinstance(display, str):\n",
    "        display = (display,)\n",
    "    else:\n",
    "        display = tuple(display)\n",
    "\n",
    "    out = {}\n",
    "    structure = build_structure_L(D, p1, comps, minimal_checks=True)\n",
    "    out[\"structure\"] = structure\n",
    "\n",
    "    exps = exponent_vectors_L(D, p1, comps, structure=structure, minimal_checks=True)\n",
    "    out[\"exps\"] = exps\n",
    "\n",
    "    if \"monomials\" in display:\n",
    "        out[\"monomials\"] = monomials_as_strings_L(exps)\n",
    "        print(\"Monomials:\")\n",
    "        for m in out[\"monomials\"]:\n",
    "            print(m)\n",
    "\n",
    "    if (\"matrix\" in display) or (\"det\" in display):\n",
    "        R, M, _ = monomial_matrix_L(D, p1, comps, exps=exps, structure=structure, minimal_checks=True)\n",
    "        out[\"R\"] = R\n",
    "        out[\"M\"] = M\n",
    "        if \"matrix\" in display:\n",
    "            print(\"Matrix M:\")\n",
    "            print(M)\n",
    "            \n",
    "    if \"det\" in display:\n",
    "        _, _, detM = monomial_matrix_and_det_L(\n",
    "            D, p1, comps,\n",
    "            factor_det=factor_det,\n",
    "            normalize_diffs=True,\n",
    "            exps=exps,\n",
    "            structure=structure,\n",
    "            minimal_checks=True\n",
    "        )\n",
    "        out[\"det\"] = detM\n",
    "        print(\"det(M):\")\n",
    "        print(out[\"det\"])\n",
    "\n",
    "\n",
    "    if \"graph\" in display:\n",
    "        G, pos = show_layered_graph_L(D, p1, comps, structure=structure, x_spacing=4.5)\n",
    "        out[\"G\"] = G\n",
    "        out[\"pos\"] = pos\n",
    "\n",
    "    return out\n",
    "\n",
    "\n",
    "from sage.all import ZZ\n",
    "\n",
    "# ===============================================================\n",
    "# Conjecture 1 (referred to as ``refined conjecture'' in the code below) checker:\n",
    "#\n",
    "# Conjecture (physics form):\n",
    "#   det(M) = ±  ∏_{I=1..L} ∏_{(a<b) siblings in layer I} (xI_a - xI_b)^{e_{I,a,b}}\n",
    "#   with ALL sibling pairs present and e_{I,a,b} >= 1.\n",
    "#\n",
    "# Notes:\n",
    "#   - \"siblings in layer I\" means: same parent in layer I-1 (from compositions),\n",
    "#     and for I=1 we use the \"virtual root\" convention: all pairs 1<=a<b<=D1.\n",
    "#   - We do NOT assume the factorization pattern; we factor the determinant  and then test.\n",
    "# ===============================================================\n",
    "\n",
    "def sibling_pairs_by_layer(D, structure, include_layer1_virtual_root=True):\n",
    "    \"\"\"\n",
    "    sib[I] = set of pairs (a,b) with a<b in layer I that share a parent in layer I-1.\n",
    "    If include_layer1_virtual_root=True: sib[1] = all pairs 1<=a<b<=D1.\n",
    "    \"\"\"\n",
    "    parent, children = structure\n",
    "    L = len(D)\n",
    "    sib = {}\n",
    "\n",
    "    if include_layer1_virtual_root:\n",
    "        D1 = D[0]\n",
    "        sib[1] = {(a, b) for a in range(1, D1 + 1) for b in range(a + 1, D1 + 1)}\n",
    "\n",
    "    for I in range(2, L + 1):\n",
    "        pairs = set()\n",
    "        for par in range(1, D[I - 2] + 1):\n",
    "            kids = children[I - 1][par - 1]  # nodes in layer I\n",
    "            for i in range(len(kids)):\n",
    "                for j in range(i + 1, len(kids)):\n",
    "                    a, b = kids[i], kids[j]\n",
    "                    pairs.add((a, b) if a < b else (b, a))\n",
    "        sib[I] = pairs\n",
    "\n",
    "    return sib\n",
    "\n",
    "\n",
    "def parse_xIa(varname):\n",
    "    # \"x3_10\" -> (3,10)\n",
    "    if not varname.startswith(\"x\"):\n",
    "        return None\n",
    "    rest = varname[1:]\n",
    "    if \"_\" not in rest:\n",
    "        return None\n",
    "    I_str, a_str = rest.split(\"_\", 1)\n",
    "    return (int(I_str), int(a_str))\n",
    "\n",
    "\n",
    "def is_linear_diff_factor(f):\n",
    "    \"\"\"\n",
    "    Detect f = ±(x - y) with coeffs ±1 and no constant term.\n",
    "    Returns (v1, v2, sign) meaning f = sign*(v1 - v2), or None.\n",
    "    ETuple-safe.\n",
    "    \"\"\"\n",
    "    if f.total_degree() != 1:\n",
    "        return None\n",
    "\n",
    "    d = f.dict()\n",
    "\n",
    "    # reject constant term\n",
    "    for exp in d:\n",
    "        if sum(exp) == 0:\n",
    "            return None\n",
    "\n",
    "    terms = []\n",
    "    for exp, coeff in d.items():\n",
    "        if sum(exp) == 1:\n",
    "            j = next(pos for pos, ej in enumerate(exp) if ej == 1)  # ETuple-safe\n",
    "            terms.append((j, ZZ(coeff)))\n",
    "        else:\n",
    "            return None\n",
    "\n",
    "    if len(terms) != 2:\n",
    "        return None\n",
    "\n",
    "    (j1, c1), (j2, c2) = terms\n",
    "    if abs(c1) != 1 or abs(c2) != 1 or c1 != -c2:\n",
    "        return None\n",
    "\n",
    "    vars_ = f.parent().gens()\n",
    "    v1, v2 = vars_[j1], vars_[j2]\n",
    "    sign = 1 if c1 == 1 else -1\n",
    "    return (v1, v2, sign)\n",
    "\n",
    "\n",
    "def canonicalize_pair_from_factor(f):\n",
    "    \"\"\"\n",
    "    If f is a linear diff ±(xI_a - xI_b), return:\n",
    "      (I, a, b, sign_flips)\n",
    "    where a<b is enforced, and sign_flips is 0 or 1 indicating whether\n",
    "    we had to multiply by -1 to achieve the canonical (a<b) orientation\n",
    "    *after* rewriting f to (v1 - v2).\n",
    "    Returns None if not a linear diff in xI_a vars or if cross-layer.\n",
    "    \"\"\"\n",
    "    parsed = is_linear_diff_factor(f)\n",
    "    if parsed is None:\n",
    "        return None\n",
    "\n",
    "    v1, v2, sign = parsed  # f = sign*(v1 - v2)\n",
    "    pA = parse_xIa(str(v1))\n",
    "    pB = parse_xIa(str(v2))\n",
    "    if pA is None or pB is None:\n",
    "        return None\n",
    "\n",
    "    I1, a = pA\n",
    "    I2, b = pB\n",
    "    if I1 != I2:\n",
    "        return None\n",
    "\n",
    "    # First normalize to (v1 - v2) by absorbing `sign` separately:\n",
    "    # sign = -1 means f = -(v1 - v2), i.e. one sign flip.\n",
    "    sign_flips = 1 if sign == -1 else 0\n",
    "\n",
    "    # Now enforce a<b: if we swap (a,b), that's another sign flip.\n",
    "    if a < b:\n",
    "        return (I1, a, b, sign_flips)\n",
    "    else:\n",
    "        return (I1, b, a, sign_flips + 1)\n",
    "\n",
    "\n",
    "def canonical_unit_after_orienting_linear_diffs(fac):\n",
    "    \"\"\"\n",
    "    Canonical unit after orienting each linear diff to (xI_a - xI_b) with a<b.\n",
    "    \"\"\"\n",
    "    unit = ZZ(fac.unit())\n",
    "    for f, e in fac:\n",
    "        info = canonicalize_pair_from_factor(f)\n",
    "        if info is None:\n",
    "            continue\n",
    "        I, a, b, flips = info\n",
    "        # each flip contributes (-1)^e\n",
    "        if flips % 2 == 1:\n",
    "            unit *= (-1) ** int(e)\n",
    "    return unit\n",
    "\n",
    "\n",
    "def test_refined_conjecture(D, p1, comps,\n",
    "                            include_layer1_virtual_root=True,\n",
    "                            verbose=True,\n",
    "                            show_first_missing=20):\n",
    "    \"\"\"\n",
    "    Refined conjecture check:\n",
    "      (i) Every factor in det(M).factor() is a linear diff ±(xI_a - xI_b)\n",
    "          and the pair (a,b) is an allowed sibling pair (virtual root at layer1 if enabled).\n",
    "      (ii) Completeness: every allowed sibling pair appears with exponent >= 1.\n",
    "      (iii) We report canonical unit (after orienting diffs), but do not require it to be +1.\n",
    "\n",
    "    Returns dict with ok flags and diagnostics.\n",
    "    \"\"\"\n",
    "    structure = build_structure_L(D, p1, comps, minimal_checks=True)\n",
    "    sib = sibling_pairs_by_layer(D, structure, include_layer1_virtual_root=include_layer1_virtual_root)\n",
    "\n",
    "    # build and factor determinant\n",
    "    R, M, exps = monomial_matrix_L(D, p1, comps, structure=structure, minimal_checks=True)\n",
    "    fac = M.det().factor()\n",
    "\n",
    "    # exponent map for canonical pairs\n",
    "    exp_map = {}   # key (I,a,b) -> exponent (positive int)\n",
    "    bad_factors = []  # list (f, e, reason)\n",
    "\n",
    "    for f, e in fac:\n",
    "        info = canonicalize_pair_from_factor(f)\n",
    "        if info is None:\n",
    "            bad_factors.append((f, e, \"not a linear ±(xI_a-xI_b) within one layer\"))\n",
    "            continue\n",
    "\n",
    "        I, a, b, flips = info  # canonical a<b\n",
    "        if I not in sib or (a, b) not in sib[I]:\n",
    "            bad_factors.append((f, e, f\"linear diff but NOT an allowed sibling pair in layer {I}: ({a},{b})\"))\n",
    "            continue\n",
    "\n",
    "        exp_map[(I, a, b)] = exp_map.get((I, a, b), 0) + int(e)\n",
    "\n",
    "    # completeness: every allowed sibling pair appears with exponent >= 1\n",
    "    missing = {}  # layer -> list of missing pairs\n",
    "    for I in sorted(sib.keys()):\n",
    "        miss_I = []\n",
    "        for (a, b) in sorted(sib[I]):\n",
    "            if exp_map.get((I, a, b), 0) <= 0:\n",
    "                miss_I.append((a, b))\n",
    "        if miss_I:\n",
    "            missing[I] = miss_I\n",
    "\n",
    "    ok_support = (len(bad_factors) == 0)\n",
    "    ok_complete = (len(missing) == 0)\n",
    "    ok = ok_support and ok_complete\n",
    "\n",
    "    canon_unit = canonical_unit_after_orienting_linear_diffs(fac)\n",
    "\n",
    "    if verbose:\n",
    "        print(\"=== Refined conjecture test: ALL sibling pairs appear with positive exponent ===\")\n",
    "        print(f\"D={D}, p1={p1}, comps={comps}\")\n",
    "        print(f\"canonical unit (after orienting diffs) = {canon_unit}\")\n",
    "        print(f\"#factors (from Sage factor) = {len(list(fac))}\")\n",
    "        print(f\"bad factors (non-sibling or non-linear-diff) = {len(bad_factors)}\")\n",
    "        print(f\"missing sibling pairs = {sum(len(v) for v in missing.values())}\")\n",
    "\n",
    "        if bad_factors:\n",
    "            print(\"\\n-- Bad factors (first few) --\")\n",
    "            for f, e, reason in bad_factors[:10]:\n",
    "                print(f\"  ({f})^{e} :: {reason}\")\n",
    "\n",
    "        if missing:\n",
    "            print(\"\\n-- Missing sibling pairs (showing up to first few per layer) --\")\n",
    "            for I in sorted(missing):\n",
    "                lst = missing[I]\n",
    "                preview = lst[:show_first_missing]\n",
    "                print(f\"  layer {I}: missing {len(lst)} pairs; first {len(preview)} = {preview}\")\n",
    "\n",
    "    return {\n",
    "        \"ok\": ok,\n",
    "        \"ok_support\": ok_support,\n",
    "        \"ok_complete\": ok_complete,\n",
    "        \"canonical_unit\": canon_unit,\n",
    "        \"bad_factors\": bad_factors,\n",
    "        \"missing\": missing,\n",
    "        \"exp_map\": exp_map,\n",
    "        \"factorization\": fac\n",
    "    }\n",
    "\n",
    "# --------------------------\n",
    "# Usage (fixed D, p1, comps)\n",
    "# --------------------------\n",
    "# D = [2,4]\n",
    "# p1 = [2,2]\n",
    "# comps = {}\n",
    "# res = test_refined_conjecture(D, p1, comps)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "b7a40007-32e0-4460-aaa5-312c3b1ab44e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Refined conjecture test: ALL sibling pairs appear with positive exponent ===\n",
      "D=[2, 4], p1=[2, 2], comps={}\n",
      "canonical unit (after orienting diffs) = -1\n",
      "#factors (from Sage factor) = 3\n",
      "bad factors (non-sibling or non-linear-diff) = 0\n",
      "missing sibling pairs = 0\n"
     ]
    }
   ],
   "source": [
    "D = [2,4]\n",
    "p1 = [2,2]\n",
    "comps = { }\n",
    "res = test_refined_conjecture(D, p1, comps)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "822c4175-d256-4302-9bba-2d4adcc567d5",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Refined conjecture test: ALL sibling pairs appear with positive exponent ===\n",
      "D=[2, 4, 7], p1=[2, 2], comps={2: [2, 1, 2, 2]}\n",
      "canonical unit (after orienting diffs) = 1\n",
      "#factors (from Sage factor) = 6\n",
      "bad factors (non-sibling or non-linear-diff) = 0\n",
      "missing sibling pairs = 0\n"
     ]
    }
   ],
   "source": [
    "D = [2,4,7]\n",
    "p1 = [2,2]\n",
    "comps = { 2: [2,1,2,2] }\n",
    "res = test_refined_conjecture(D, p1, comps)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "2d8f14b1-4346-4f74-a373-a6fe84419137",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Refined conjecture test: ALL sibling pairs appear with positive exponent ===\n",
      "D=[2, 4, 7, 12], p1=[2, 2], comps={2: [2, 1, 2, 2], 3: [2, 3, 1, 2, 2, 1, 1]}\n",
      "canonical unit (after orienting diffs) = -1\n",
      "#factors (from Sage factor) = 12\n",
      "bad factors (non-sibling or non-linear-diff) = 0\n",
      "missing sibling pairs = 0\n"
     ]
    }
   ],
   "source": [
    "D = [2, 4, 7, 12 ]\n",
    "p1 = [2, 2]\n",
    "comps = {2: [2, 1, 2, 2] , 3: [2,3,1,2,2,1,1  ] } \n",
    "res = test_refined_conjecture(D, p1, comps)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "79198b4a-7a95-49f0-9bdb-c08c083d906a",
   "metadata": {},
   "outputs": [],
   "source": [
    "# ===============================================================\n",
    "# Sweep refined conjecture at fixed D\n",
    "#\n",
    "# Requires: your core code (build_structure_L, monomial_matrix_L, etc.)\n",
    "#           and the refined checker: test_refined_conjecture(...)\n",
    "#\n",
    "# This block is SELF-CONTAINED for enumeration of p1 and comps.\n",
    "# ===============================================================\n",
    "\n",
    "from itertools import product\n",
    "\n",
    "# --------------------------\n",
    "# Enumerators\n",
    "# --------------------------\n",
    "\n",
    "def compositions_positive(n, k):\n",
    "    \"\"\"\n",
    "    All compositions of n into k positive integers (order matters).\n",
    "    Returns lists of length k summing to n.\n",
    "    \"\"\"\n",
    "    if k <= 0:\n",
    "        return\n",
    "    if k == 1:\n",
    "        if n >= 1:\n",
    "            yield [n]\n",
    "        return\n",
    "    # first part ranges 1..n-(k-1)\n",
    "    for first in range(1, n - (k - 1) + 1):\n",
    "        for rest in compositions_positive(n - first, k - 1):\n",
    "            yield [first] + rest\n",
    "\n",
    "\n",
    "def partitions_fixed_length_sum(n, k, nonincreasing=True):\n",
    "    \"\"\"\n",
    "    Partitions of n into k positive parts.\n",
    "    If nonincreasing=True, parts are returned in weakly decreasing order.\n",
    "    \"\"\"\n",
    "    if k <= 0:\n",
    "        return\n",
    "    if k == 1:\n",
    "        if n >= 1:\n",
    "            yield [n]\n",
    "        return\n",
    "\n",
    "    # recursive generator enforcing nonincreasing order: a1 >= a2 >= ... >= ak >= 1\n",
    "    def _rec(remaining, parts_left, max_part, acc):\n",
    "        if parts_left == 1:\n",
    "            if 1 <= remaining <= max_part:\n",
    "                yield acc + [remaining]\n",
    "            return\n",
    "        # choose next part between 1 and min(max_part, remaining-(parts_left-1))\n",
    "        hi = min(max_part, remaining - (parts_left - 1))\n",
    "        for a in range(hi, 0, -1):\n",
    "            yield from _rec(remaining - a, parts_left - 1, a, acc + [a])\n",
    "\n",
    "    if nonincreasing:\n",
    "        yield from _rec(n, k, n, [])\n",
    "    else:\n",
    "        # if you ever want all k-tuples summing to n without ordering constraint\n",
    "        yield from compositions_positive(n, k)\n",
    "\n",
    "\n",
    "# --------------------------\n",
    "# Sweep driver\n",
    "# --------------------------\n",
    "\n",
    "def sweep_refined_conjecture_fixed_D(\n",
    "    D,\n",
    "    stop_after=None,\n",
    "    verbose_every=50,\n",
    "    include_layer1_virtual_root=True,\n",
    "    show_first_failures=5\n",
    "):\n",
    "    \"\"\"\n",
    "    Sweep over all (p1, comps) compatible with fixed D and test refined conjecture.\n",
    "\n",
    "    D = [D1, D2, ..., DL]\n",
    "    p1: partitions of D2 with D1 parts (weakly decreasing)\n",
    "    comps[layer]: compositions of D_{layer+1} with D_layer parts (positive)\n",
    "\n",
    "    Returns dict with summary and counterexamples.\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    if L < 2:\n",
    "        raise ValueError(\"Need L >= 2\")\n",
    "\n",
    "    # enumerate p1 (as partitions)\n",
    "    p1_list = list(partitions_fixed_length_sum(D[1], D[0], nonincreasing=True))\n",
    "\n",
    "    # enumerate comps for layers 2..L-1\n",
    "    comps_lists = {}  # layer -> list of compositions\n",
    "    for layer in range(2, L):\n",
    "        comps_lists[layer] = list(compositions_positive(D[layer], D[layer-1]))\n",
    "\n",
    "    layers = list(range(2, L))\n",
    "    total = len(p1_list)\n",
    "    for layer in layers:\n",
    "        total *= len(comps_lists[layer])\n",
    "\n",
    "    tested = 0\n",
    "    failures = []   # list of dicts with p1, comps, bad_factors, missing, canonical_unit\n",
    "\n",
    "    # iterate\n",
    "    for p1 in p1_list:\n",
    "        if layers:\n",
    "            for comp_tuple in product(*[comps_lists[layer] for layer in layers]):\n",
    "                comps = {layer: list(comp_tuple[i]) for i, layer in enumerate(layers)}\n",
    "\n",
    "                tested += 1\n",
    "                if verbose_every and tested % verbose_every == 0:\n",
    "                    print(f\"[{tested}/{total}] ...\")\n",
    "\n",
    "                res = test_refined_conjecture(\n",
    "                    D, p1, comps,\n",
    "                    include_layer1_virtual_root=include_layer1_virtual_root,\n",
    "                    verbose=False\n",
    "                )\n",
    "\n",
    "                if not res[\"ok\"]:\n",
    "                    failures.append({\n",
    "                        \"p1\": tuple(p1),\n",
    "                        \"comps\": {k: tuple(v) for k, v in comps.items()},\n",
    "                        \"ok_support\": res[\"ok_support\"],\n",
    "                        \"ok_complete\": res[\"ok_complete\"],\n",
    "                        \"bad_factors\": res[\"bad_factors\"],\n",
    "                        \"missing\": res[\"missing\"],\n",
    "                        \"canonical_unit\": res[\"canonical_unit\"],\n",
    "                    })\n",
    "\n",
    "                if stop_after is not None and tested >= stop_after:\n",
    "                    break\n",
    "        else:\n",
    "            # L=2, no comps\n",
    "            comps = {}\n",
    "            tested += 1\n",
    "            res = test_refined_conjecture(\n",
    "                D, p1, comps,\n",
    "                include_layer1_virtual_root=include_layer1_virtual_root,\n",
    "                verbose=False\n",
    "            )\n",
    "            if not res[\"ok\"]:\n",
    "                failures.append({\n",
    "                    \"p1\": tuple(p1),\n",
    "                    \"comps\": {},\n",
    "                    \"ok_support\": res[\"ok_support\"],\n",
    "                    \"ok_complete\": res[\"ok_complete\"],\n",
    "                    \"bad_factors\": res[\"bad_factors\"],\n",
    "                    \"missing\": res[\"missing\"],\n",
    "                    \"canonical_unit\": res[\"canonical_unit\"],\n",
    "                })\n",
    "            if stop_after is not None and tested >= stop_after:\n",
    "                break\n",
    "\n",
    "        if stop_after is not None and tested >= stop_after:\n",
    "            break\n",
    "\n",
    "    # summary\n",
    "    print(\"=== Sweep summary (refined conjecture) ===\")\n",
    "    print(f\"D = {D}\")\n",
    "    print(f\"tested = {tested} (out of total {total})\")\n",
    "    print(f\"failures = {len(failures)}\")\n",
    "\n",
    "    if failures:\n",
    "        print(\"\\nFirst few failures:\")\n",
    "        for f in failures[:show_first_failures]:\n",
    "            print(f\"p1={f['p1']}, comps={f['comps']}, unit={f['canonical_unit']}, \"\n",
    "                  f\"ok_support={f['ok_support']}, ok_complete={f['ok_complete']}\")\n",
    "            if f[\"bad_factors\"]:\n",
    "                print(\"  bad_factors (first 3):\", f[\"bad_factors\"][:3])\n",
    "            if f[\"missing\"]:\n",
    "                # show first missing layer/pairs\n",
    "                I0 = sorted(f[\"missing\"].keys())[0]\n",
    "                print(f\"  missing layer {I0} (first 10):\", f[\"missing\"][I0][:10])\n",
    "\n",
    "    return {\n",
    "        \"D\": D,\n",
    "        \"tested\": tested,\n",
    "        \"total\": total,\n",
    "        \"failures\": failures\n",
    "    }\n",
    "\n",
    "\n",
    "# --------------------------\n",
    "# Usage examples\n",
    "# --------------------------\n",
    "# Small quick sweep:\n",
    "# summary = sweep_refined_conjecture_fixed_D([2,4], verbose_every=10)\n",
    "#\n",
    "# Slightly bigger, but still manageable:\n",
    "# summary = sweep_refined_conjecture_fixed_D([2,4,7], stop_after=200, verbose_every=20)\n",
    "#\n",
    "# If you want full sweep and it is still small enough:\n",
    "# summary = sweep_refined_conjecture_fixed_D([2,4,7], verbose_every=50)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "4b0047f0-7ac2-4327-a53d-44601f352ce4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Sweep summary (refined conjecture) ===\n",
      "D = [2, 4]\n",
      "tested = 2 (out of total 2)\n",
      "failures = 0\n"
     ]
    }
   ],
   "source": [
    "summary = sweep_refined_conjecture_fixed_D([2,4], verbose_every=10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "175e95f1-bb9b-432c-9720-5ed66fde82ca",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[20/40] ...\n",
      "[40/40] ...\n",
      "=== Sweep summary (refined conjecture) ===\n",
      "D = [2, 4, 7]\n",
      "tested = 40 (out of total 40)\n",
      "failures = 0\n"
     ]
    }
   ],
   "source": [
    "summary = sweep_refined_conjecture_fixed_D([2,4,7], stop_after=200, verbose_every=20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "632a0725-38d6-4ab5-877d-3c5c03c09a78",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Sweep summary (refined conjecture) ===\n",
      "D = [2, 4, 7]\n",
      "tested = 40 (out of total 40)\n",
      "failures = 0\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'D': [2, 4, 7], 'tested': 40, 'total': 40, 'failures': []}"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sweep_refined_conjecture_fixed_D([2,4,7])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "499d6e40-f970-46f4-a497-2c486cd76df7",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[50/140] ...\n",
      "[100/140] ...\n",
      "=== Sweep summary (refined conjecture) ===\n",
      "D = [2, 5, 9]\n",
      "tested = 140 (out of total 140)\n",
      "failures = 0\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'D': [2, 5, 9], 'tested': 140, 'total': 140, 'failures': []}"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sweep_refined_conjecture_fixed_D([2,5,9])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "5d72b366-a4ba-4c71-ba00-492f03d5eed3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[20/70] ...\n",
      "[40/70] ...\n",
      "[60/70] ...\n",
      "=== Sweep summary (refined conjecture) ===\n",
      "D = [2, 5, 8]\n",
      "tested = 70 (out of total 70)\n",
      "failures = 0\n"
     ]
    }
   ],
   "source": [
    "summary = sweep_refined_conjecture_fixed_D([2,5,8], stop_after=200, verbose_every=20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "ab070eec-ab11-4996-bc78-d25c7edd4a93",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[20/168] ...\n",
      "[40/168] ...\n",
      "[60/168] ...\n",
      "[80/168] ...\n",
      "[100/168] ...\n",
      "[120/168] ...\n",
      "[140/168] ...\n",
      "[160/168] ...\n",
      "=== Sweep summary (refined conjecture) ===\n",
      "D = [2, 6, 9]\n",
      "tested = 168 (out of total 168)\n",
      "failures = 0\n"
     ]
    }
   ],
   "source": [
    "summary = sweep_refined_conjecture_fixed_D([2,6,9], stop_after=200, verbose_every=20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "2390bb58-3d52-4bf1-82f1-23a062336848",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[20/378] ...\n",
      "[40/378] ...\n",
      "[60/378] ...\n",
      "[80/378] ...\n",
      "[100/378] ...\n",
      "[120/378] ...\n",
      "[140/378] ...\n",
      "[160/378] ...\n",
      "[180/378] ...\n",
      "[200/378] ...\n",
      "=== Sweep summary (refined conjecture) ===\n",
      "D = [2, 6, 10]\n",
      "tested = 200 (out of total 378)\n",
      "failures = 0\n"
     ]
    }
   ],
   "source": [
    "summary = sweep_refined_conjecture_fixed_D([2,6,10], stop_after=200, verbose_every=20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c322c643-194d-4b8b-9879-6a976e995d3a",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.7",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/Det-Conjecture2.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "ea223537-599c-44bb-b374-d1d68b022eee",
   "metadata": {},
   "outputs": [],
   "source": [
    "# ===============================================================\n",
    "#  General L-layer core (SageMath 10.7, Jupyter-friendly)\n",
    "#\n",
    "#  Data:\n",
    "#    L >= 2\n",
    "#    D = [D1, D2, ..., DL] with D1 < D2 < ... < DL\n",
    "#    p1 : partition of D2 with D1 parts (list length D1, positive ints)\n",
    "#    comps : compositions dict for layers 2..L-1\n",
    "#            comps[I] is a list of length D[I-1] (i.e. length D_I) summing to D_{I+1}\n",
    "#            Example for L=3: comps = {2: c2}\n",
    "#            Example for L=4: comps = {2: c2, 3: c3}\n",
    "#\n",
    "#  S-sets (recursive generalisation of your L=3 definitions):\n",
    "#    S^{(L-1)}_{dL} = { j in [D_{L-1}] : #children(j) >= dL }\n",
    "#    S^{(I)}_{d_{I+1},...,dL} = { i in [D_I] : | children(i) ∩ S^{(I+1)}_{d_{I+2},...,dL} | >= d_{I+1} }\n",
    "#\n",
    "#  Monomial exponent list (direct generalisation of your (0.9) pattern):\n",
    "#    for each d2..dL in the allowed ranges:\n",
    "#      e_I = d_I - 1 for I >= 2\n",
    "#      e1 runs 0..|S^{(1)}_{d2..dL}|-1\n",
    "#\n",
    "#  Matrix:\n",
    "#    rows indexed by leaves a_L in [D_L]\n",
    "#    columns indexed by exponent vectors (e1,...,eL)\n",
    "#    entry = Π_{I=1..L} ( xI_{a_I(leaf)} )^{eI}\n",
    "#    where a_I(leaf) is the ancestor in layer I obtained from parent maps.\n",
    "#\n",
    "#  Physicist sanity:\n",
    "#    assert len(exps) == D_L\n",
    "#    det(M), optionally factor\n",
    "# ===============================================================\n",
    "\n",
    "from sage.all import QQ, PolynomialRing, matrix, Graph, show as sage_show\n",
    "from sage.all import factor, ZZ\n",
    "from sage.all import SR\n",
    "\n",
    "# -----------------------------\n",
    "# helpers\n",
    "# -----------------------------\n",
    "\n",
    "def _cumsums(parts):\n",
    "    s = [0]\n",
    "    for x in parts:\n",
    "        s.append(s[-1] + x)\n",
    "    return s\n",
    "\n",
    "def _edge_sizes(D, p1, comps):\n",
    "    \"\"\"\n",
    "    Return dict edge_sizes[layer] for edges layer -> layer+1.\n",
    "    layer=1 uses p1. layer=2..L-1 use comps[layer].\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    edge = {1: p1}\n",
    "    for layer in range(2, L):\n",
    "        if layer not in comps:\n",
    "            raise ValueError(f\"Missing comps[{layer}] for edge {layer}->{layer+1}.\")\n",
    "        edge[layer] = comps[layer]\n",
    "    return edge\n",
    "\n",
    "# -----------------------------\n",
    "# (i) structure: parent + children\n",
    "# -----------------------------\n",
    "\n",
    "def build_structure_L(D, p1, comps, minimal_checks=True):\n",
    "    \"\"\"\n",
    "    Build parent maps and children lists for general L.\n",
    "\n",
    "    Returns:\n",
    "      parent[layer]  : list of length D[layer] (=D_{layer+1}) with 1-based parent in [1..D_{layer}]\n",
    "                       for layer=1..L-1\n",
    "      children[layer]: list (1-based indexed via children[layer][i-1]) of children in layer+1 for i in [D_layer]\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    edge = _edge_sizes(D, p1, comps)\n",
    "\n",
    "    if minimal_checks:\n",
    "        # light shape checks\n",
    "        if len(p1) != D[0] or sum(p1) != D[1]:\n",
    "            raise ValueError(\"p1 must have length D1 and sum to D2.\")\n",
    "        for layer in range(2, L):\n",
    "            comp = edge[layer]\n",
    "            if len(comp) != D[layer-1] or sum(comp) != D[layer]:\n",
    "                raise ValueError(f\"comps[{layer}] must have length D{layer} and sum to D{layer+1}.\")\n",
    "\n",
    "    parent = {}\n",
    "    children = {}\n",
    "\n",
    "    for layer in range(1, L):\n",
    "        sizes = edge[layer]                # list length D_layer, sums D_{layer+1}\n",
    "        D_layer = D[layer-1]\n",
    "        D_next  = D[layer]\n",
    "        # parent[layer] maps nodes in layer+1 to nodes in layer\n",
    "        parent_layer = [None] * D_next\n",
    "        children_layer = [[] for _ in range(D_layer)]\n",
    "        s = _cumsums(sizes)\n",
    "        for i in range(1, D_layer + 1):\n",
    "            for j in range(s[i-1] + 1, s[i] + 1):\n",
    "                parent_layer[j-1] = i\n",
    "                children_layer[i-1].append(j)\n",
    "        parent[layer] = parent_layer\n",
    "        children[layer] = children_layer\n",
    "\n",
    "    return parent, children\n",
    "\n",
    "def ancestor_chains_L(D, parent):\n",
    "    \"\"\"\n",
    "    For each leaf a_L in [D_L], compute its ancestor chain (a1,...,aL).\n",
    "    Returns list anc of length D_L with anc[aL-1] = (a1,...,aL).\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    DL = D[-1]\n",
    "    anc = [None] * DL\n",
    "    for leaf in range(1, DL + 1):\n",
    "        chain = [None] * L\n",
    "        chain[L-1] = leaf\n",
    "        # walk up\n",
    "        for layer in range(L-1, 0, -1):   # layer = L-1,...,1 corresponds to parent[layer]\n",
    "            chain[layer-1] = parent[layer][chain[layer] - 1]\n",
    "        anc[leaf - 1] = tuple(chain)\n",
    "    return anc\n",
    "\n",
    "# -----------------------------\n",
    "# (ii) S-sets: recursive definition\n",
    "# -----------------------------\n",
    "\n",
    "def S_level(D, children, I, d_vec):\n",
    "    \"\"\"\n",
    "    Compute S^{(I)}_{d_{I+1},...,d_L} as a list of nodes in [D_I].\n",
    "\n",
    "    Inputs:\n",
    "      I     : layer index (1..L-1)\n",
    "      d_vec : list [d_{I+1},...,d_L] of length (L-I)\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    if not (1 <= I <= L-1):\n",
    "        raise ValueError(\"I must be in 1..L-1\")\n",
    "    if len(d_vec) != (L - I):\n",
    "        raise ValueError(\"d_vec must have length L-I\")\n",
    "\n",
    "    # Base: I = L-1, d_vec = [dL]\n",
    "    if I == L - 1:\n",
    "        dL = d_vec[0]\n",
    "        out = []\n",
    "        for j in range(1, D[I-1] + 1):  # nodes in layer L-1\n",
    "            if len(children[I][j-1]) >= dL:\n",
    "                out.append(j)\n",
    "        return out\n",
    "\n",
    "    # Recursive: compute S^{(I+1)}_{d_{I+2},...,d_L}\n",
    "    d_next = d_vec[0]\n",
    "    deeper = d_vec[1:]   # thresholds below I+1\n",
    "    S_deeper = set(S_level(D, children, I+1, deeper))\n",
    "\n",
    "    out = []\n",
    "    for i in range(1, D[I-1] + 1):  # nodes in layer I\n",
    "        kids = children[I][i-1]     # nodes in layer I+1\n",
    "        # count how many children lie in S_deeper\n",
    "        count = 0\n",
    "        for k in kids:\n",
    "            if k in S_deeper:\n",
    "                count += 1\n",
    "        if count >= d_next:\n",
    "            out.append(i)\n",
    "    return out\n",
    "\n",
    "def S1_dvec(D, p1, comps, d_vec, structure=None):\n",
    "    \"\"\"\n",
    "    Convenience: S^{(1)}_{d2,...,dL}.\n",
    "    d_vec = [d2,...,dL].\n",
    "    \"\"\"\n",
    "    if structure is None:\n",
    "        parent, children = build_structure_L(D, p1, comps, minimal_checks=True)\n",
    "    else:\n",
    "        parent, children = structure\n",
    "    return S_level(D, children, I=1, d_vec=d_vec)\n",
    "\n",
    "# -----------------------------\n",
    "# (iii) monomial exponent vectors\n",
    "# -----------------------------\n",
    "\n",
    "def exponent_vectors_L(D, p1, comps, structure=None, minimal_checks=True):\n",
    "    \"\"\"\n",
    "    General-L exponent vectors (e1,...,eL) using the direct generalisation:\n",
    "      for each d2..dL:\n",
    "        eI = dI - 1 for I>=2\n",
    "        e1 runs 0..|S^{(1)}_{d2..dL}|-1\n",
    "\n",
    "    Returns list of tuples length L.\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    if L < 2:\n",
    "        raise ValueError(\"Need L>=2\")\n",
    "\n",
    "    if structure is None:\n",
    "        parent, children = build_structure_L(D, p1, comps, minimal_checks=minimal_checks)\n",
    "    else:\n",
    "        parent, children = structure\n",
    "\n",
    "    edge = _edge_sizes(D, p1, comps)\n",
    "    max_d = {2: max(edge[1])}   # d2 range from p1\n",
    "    for I in range(3, L+1):\n",
    "        max_d[I] = max(edge[I-1])\n",
    "\n",
    "    exps = []\n",
    "\n",
    "    # loop over all threshold tuples (d2,...,dL)\n",
    "    # implemented as nested recursion for cleanliness\n",
    "    def _recurse_build(I, chosen):\n",
    "        \"\"\"\n",
    "        I is current threshold index (2..L). chosen holds [d2,...,d_{I-1}].\n",
    "        \"\"\"\n",
    "        if I == L + 1:\n",
    "            d_vec = chosen[:]  # [d2,...,dL]\n",
    "            k = len(S_level(D, children, I=1, d_vec=d_vec))\n",
    "            for e1 in range(k):\n",
    "                e = [None] * L\n",
    "                e[0] = e1\n",
    "                for idx, dI in enumerate(d_vec, start=2):\n",
    "                    e[idx-1] = dI - 1\n",
    "                exps.append(tuple(e))\n",
    "            return\n",
    "\n",
    "        for dI in range(1, max_d[I] + 1):\n",
    "            chosen.append(dI)\n",
    "            _recurse_build(I+1, chosen)\n",
    "            chosen.pop()\n",
    "\n",
    "    _recurse_build(2, [])\n",
    "\n",
    "    if minimal_checks:\n",
    "        assert len(exps) == D[-1], f\"Expected {D[-1]} exponent vectors, got {len(exps)}.\"\n",
    "    return exps\n",
    "\n",
    "def monomials_as_strings_L(exps):\n",
    "    \"\"\"\n",
    "    Pretty-print helper: \"C1^e1 * ... * CL^eL\".\n",
    "    \"\"\"\n",
    "    out = []\n",
    "    L = len(exps[0]) if exps else 0\n",
    "    for e in exps:\n",
    "        out.append(\" * \".join([f\"C{i}^{e[i-1]}\" for i in range(1, L+1)]))\n",
    "    return out\n",
    "\n",
    "# -----------------------------\n",
    "# (iv) ring and variables\n",
    "# -----------------------------\n",
    "\n",
    "def build_ring_and_vars_L(D):\n",
    "    \"\"\"\n",
    "    Polynomial ring with global layer variables xI_a:\n",
    "      x1_1..x1_D1, x2_1..x2_D2, ..., xL_1..xL_DL\n",
    "    Returns R, x_var[(I,a)].\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    names = []\n",
    "    for I in range(1, L+1):\n",
    "        for a in range(1, D[I-1] + 1):\n",
    "            names.append(f\"x{I}_{a}\")\n",
    "    R = PolynomialRing(QQ, names)\n",
    "    gens = R.gens()\n",
    "    name_to_var = {names[k]: gens[k] for k in range(len(names))}\n",
    "    x_var = {}\n",
    "    for I in range(1, L+1):\n",
    "        for a in range(1, D[I-1] + 1):\n",
    "            x_var[(I,a)] = name_to_var[f\"x{I}_{a}\"]\n",
    "    return R, x_var\n",
    "\n",
    "# -----------------------------\n",
    "# (v) matrix + determinant\n",
    "# -----------------------------\n",
    "\n",
    "def monomial_matrix_L(D, p1, comps, exps=None, structure=None, minimal_checks=True):\n",
    "    \"\"\"\n",
    "    Build DL x DL monomial evaluation matrix for general L.\n",
    "\n",
    "    Returns: R, M, exps\n",
    "    \"\"\"\n",
    "    if structure is None:\n",
    "        parent, children = build_structure_L(D, p1, comps, minimal_checks=minimal_checks)\n",
    "    else:\n",
    "        parent, children = structure\n",
    "\n",
    "    if exps is None:\n",
    "        exps = exponent_vectors_L(D, p1, comps, structure=(parent, children), minimal_checks=minimal_checks)\n",
    "\n",
    "    if minimal_checks:\n",
    "        assert len(exps) == D[-1], f\"Expected {D[-1]} exponent vectors, got {len(exps)}.\"\n",
    "\n",
    "    anc = ancestor_chains_L(D, parent)\n",
    "    R, x_var = build_ring_and_vars_L(D)\n",
    "\n",
    "    DL = D[-1]\n",
    "    M = matrix(R, DL, DL)\n",
    "\n",
    "    for col, e in enumerate(exps):\n",
    "        for leaf in range(1, DL + 1):\n",
    "            chain = anc[leaf - 1]   # (a1,...,aL)\n",
    "            entry = R(1)\n",
    "            for I in range(1, len(D)+1):\n",
    "                entry *= x_var[(I, chain[I-1])] ** e[I-1]\n",
    "            M[leaf - 1, col] = entry\n",
    "\n",
    "    return R, M, exps\n",
    "\n",
    "\n",
    "\n",
    "def monomial_matrix_and_det_L(D, p1, comps,\n",
    "                              factor_det=False,\n",
    "                              normalize_diffs=False,\n",
    "                              **kwargs):\n",
    "    \"\"\"\n",
    "    Return (R, M, detM).\n",
    "    If factor_det=True: detM is a factorization.\n",
    "    If normalize_diffs=True (and factor_det=True): orient diff factors as (xI_a - xI_b) with a<b.\n",
    "    \"\"\"\n",
    "\n",
    "    def _parse_xIa(varname):\n",
    "        if not varname.startswith(\"x\") or \"_\" not in varname[1:]:\n",
    "            return None\n",
    "        I_str, a_str = varname[1:].split(\"_\", 1)\n",
    "        return (int(I_str), int(a_str))\n",
    "\n",
    "    def _is_two_var_linear_diff(f):\n",
    "        # detect f = ±(x - y) with coeffs ±1 and no constant term\n",
    "        if f.total_degree() != 1:\n",
    "            return None\n",
    "        d = f.dict()\n",
    "        for exp in d:              # ETuple-safe\n",
    "            if sum(exp) == 0:      # constant term\n",
    "                return None\n",
    "\n",
    "        terms = []\n",
    "        for exp, coeff in d.items():\n",
    "            if sum(exp) == 1:\n",
    "                j = next(pos for pos, ej in enumerate(exp) if ej == 1)  # ETuple-safe\n",
    "                terms.append((j, ZZ(coeff)))\n",
    "            else:\n",
    "                return None\n",
    "\n",
    "        if len(terms) != 2:\n",
    "            return None\n",
    "        (j1, c1), (j2, c2) = terms\n",
    "        if abs(c1) != 1 or abs(c2) != 1 or c1 != -c2:\n",
    "            return None\n",
    "\n",
    "        vars_ = f.parent().gens()\n",
    "        v1, v2 = vars_[j1], vars_[j2]\n",
    "        sign = 1 if c1 == 1 else -1\n",
    "        return (v1, v2, sign)\n",
    "\n",
    "    def _normalize_factorization(fac):\n",
    "        # Return a SYMBOLIC product so Sage doesn't re-flip signs by refactoring\n",
    "        expr = SR(fac.unit())\n",
    "\n",
    "        for f, e in fac:\n",
    "            parsed = _is_two_var_linear_diff(f)\n",
    "            if parsed is None:\n",
    "                expr *= SR(f)**e\n",
    "                continue\n",
    "\n",
    "            v1, v2, sign = parsed\n",
    "\n",
    "            if sign == -1:\n",
    "                expr *= (-1)**e\n",
    "            base = v1 - v2\n",
    "\n",
    "            p1p = _parse_xIa(str(v1))\n",
    "            p2p = _parse_xIa(str(v2))\n",
    "            if p1p is not None and p2p is not None and p1p[0] == p2p[0]:\n",
    "                _, a1 = p1p\n",
    "                _, a2 = p2p\n",
    "                if a1 > a2:\n",
    "                    expr *= (-1)**e\n",
    "                    base = v2 - v1\n",
    "\n",
    "            expr *= SR(base)**e\n",
    "\n",
    "        return expr\n",
    "\n",
    "    # compute matrix and determinant\n",
    "    R, M, exps = monomial_matrix_L(D, p1, comps, **kwargs)\n",
    "    detM = M.det()\n",
    "\n",
    "    if factor_det:\n",
    "        detM = detM.factor()\n",
    "        if normalize_diffs:\n",
    "            detM = _normalize_factorization(detM)\n",
    "\n",
    "    return R, M, detM\n",
    "\n",
    "  \n",
    "\n",
    "\n",
    "\n",
    "\n",
    "# -----------------------------\n",
    "# (vi) optional graph plot (general L)\n",
    "# -----------------------------\n",
    "\n",
    "def layered_graph_L(D, p1, comps, structure=None, x_spacing=3.0):\n",
    "    \"\"\"\n",
    "    Graph with node labels aligned with determinant variables xI_a.\n",
    "    Indices increase upwards.\n",
    "    \"\"\"\n",
    "    if structure is None:\n",
    "        parent, children = build_structure_L(D, p1, comps, minimal_checks=False)\n",
    "    else:\n",
    "        parent, children = structure\n",
    "\n",
    "    L = len(D)\n",
    "    G = Graph()\n",
    "\n",
    "    # add vertices\n",
    "    for I in range(1, L+1):\n",
    "        for a in range(1, D[I-1] + 1):\n",
    "            G.add_vertex(f\"x{I}_{a}\")\n",
    "\n",
    "    # add edges xI_parent -> x(I+1)_child\n",
    "    for I in range(1, L):\n",
    "        for child in range(1, D[I] + 1):\n",
    "            par = parent[I][child - 1]\n",
    "            G.add_edge(f\"x{I}_{par}\", f\"x{I+1}_{child}\")\n",
    "\n",
    "    # positions\n",
    "    pos = {}\n",
    "    for I in range(1, L+1):\n",
    "        x = (I-1) * x_spacing\n",
    "        for a in range(1, D[I-1] + 1):\n",
    "            pos[f\"x{I}_{a}\"] = (x, a)\n",
    "\n",
    "    return G, pos\n",
    "\n",
    "def show_layered_graph_L(D, p1, comps, structure=None, x_spacing=3.0,\n",
    "                         vertex_size=60, edge_thickness=0.5, edge_color=\"lightgray\",\n",
    "                         label_dx=0.15, label_dy=-0.15, fontsize=9,\n",
    "                         axes=False, frame=False):\n",
    "    \"\"\"\n",
    "    Draw graph with manual labels offset down/right.\n",
    "    \"\"\"\n",
    "    G, pos = layered_graph_L(D, p1, comps, structure=structure, x_spacing=x_spacing)\n",
    "\n",
    "    P = G.plot(\n",
    "        pos=pos,\n",
    "        vertex_size=vertex_size,\n",
    "        vertex_labels=False,\n",
    "        edge_thickness=edge_thickness,\n",
    "        edge_color=edge_color,\n",
    "        axes=axes,\n",
    "        frame=frame\n",
    "    )\n",
    "\n",
    "    for v in G.vertices():\n",
    "        x, y = pos[v]\n",
    "        P += text(\n",
    "            v,\n",
    "            (x + label_dx, y + label_dy),\n",
    "            horizontal_alignment='left',\n",
    "            vertical_alignment='top',\n",
    "            fontsize=fontsize\n",
    "        )\n",
    "\n",
    "    sage_show(P)\n",
    "    return G, pos\n",
    "\n",
    "# -----------------------------\n",
    "# (vii) driver\n",
    "# -----------------------------\n",
    "\n",
    "def build_L(D, p1, comps, display=(), factor_det=False):\n",
    "    \"\"\"\n",
    "    Physicist-friendly driver for general L.\n",
    "    display can include: \"graph\", \"monomials\", \"matrix\", \"det\"\n",
    "    \"\"\"\n",
    "    if isinstance(display, str):\n",
    "        display = (display,)\n",
    "    else:\n",
    "        display = tuple(display)\n",
    "\n",
    "    out = {}\n",
    "    structure = build_structure_L(D, p1, comps, minimal_checks=True)\n",
    "    out[\"structure\"] = structure\n",
    "\n",
    "    exps = exponent_vectors_L(D, p1, comps, structure=structure, minimal_checks=True)\n",
    "    out[\"exps\"] = exps\n",
    "\n",
    "    if \"monomials\" in display:\n",
    "        out[\"monomials\"] = monomials_as_strings_L(exps)\n",
    "        print(\"Monomials:\")\n",
    "        for m in out[\"monomials\"]:\n",
    "            print(m)\n",
    "\n",
    "    if (\"matrix\" in display) or (\"det\" in display):\n",
    "        R, M, _ = monomial_matrix_L(D, p1, comps, exps=exps, structure=structure, minimal_checks=True)\n",
    "        out[\"R\"] = R\n",
    "        out[\"M\"] = M\n",
    "        if \"matrix\" in display:\n",
    "            print(\"Matrix M:\")\n",
    "            print(M)\n",
    "            \n",
    "    if \"det\" in display:\n",
    "        _, _, detM = monomial_matrix_and_det_L(\n",
    "            D, p1, comps,\n",
    "            factor_det=factor_det,\n",
    "            normalize_diffs=True,\n",
    "            exps=exps,\n",
    "            structure=structure,\n",
    "            minimal_checks=True\n",
    "        )\n",
    "        out[\"det\"] = detM\n",
    "        print(\"det(M):\")\n",
    "        print(out[\"det\"])\n",
    "\n",
    "\n",
    "    if \"graph\" in display:\n",
    "        G, pos = show_layered_graph_L(D, p1, comps, structure=structure, x_spacing=4.5)\n",
    "        out[\"G\"] = G\n",
    "        out[\"pos\"] = pos\n",
    "\n",
    "    return out"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "c51e9dae-4ec0-4c58-84eb-e49201226a66",
   "metadata": {},
   "outputs": [],
   "source": [
    "from sage.all import ZZ\n",
    "\n",
    "# Checking conjecture that determinant is a product over positive powers of all  sibling differences \n",
    "\n",
    "def sibling_pairs_by_layer(D, structure, include_layer1_virtual_root=True):\n",
    "    \"\"\"\n",
    "    sib[I] = set of pairs (a,b) with a<b in layer I\n",
    "             that share a parent in layer I-1.\n",
    "\n",
    "    If include_layer1_virtual_root=True:\n",
    "        define sib[1] as ALL pairs 1<=a<b<=D1 (virtual root convention).\n",
    "    \"\"\"\n",
    "    parent, children = structure\n",
    "    L = len(D)\n",
    "    sib = {}\n",
    "\n",
    "    # virtual root convention for layer 1\n",
    "    if include_layer1_virtual_root:\n",
    "        D1 = D[0]\n",
    "        sib[1] = {(a,b) for a in range(1, D1+1) for b in range(a+1, D1+1)}\n",
    "\n",
    "    for I in range(2, L+1):\n",
    "        pairs = set()\n",
    "        for par in range(1, D[I-2] + 1):\n",
    "            kids = children[I-1][par-1]  # nodes in layer I\n",
    "            for i in range(len(kids)):\n",
    "                for j in range(i+1, len(kids)):\n",
    "                    a, b = kids[i], kids[j]\n",
    "                    pairs.add((a,b) if a < b else (b,a))\n",
    "        sib[I] = pairs\n",
    "\n",
    "    return sib\n",
    "\n",
    "\n",
    "\n",
    "def is_linear_diff_factor(f):\n",
    "    \"\"\"\n",
    "    Detect f = ±(x - y) with coeffs ±1.\n",
    "    Returns (v1, v2, sign) or None.\n",
    "    \"\"\"\n",
    "    if f.total_degree() != 1:\n",
    "        return None\n",
    "\n",
    "    d = f.dict()\n",
    "\n",
    "    # reject constant term\n",
    "    for exp in d:\n",
    "        if sum(exp) == 0:\n",
    "            return None\n",
    "\n",
    "    terms = []\n",
    "    for exp, coeff in d.items():\n",
    "        if sum(exp) == 1:\n",
    "            j = next(pos for pos, ej in enumerate(exp) if ej == 1)\n",
    "            terms.append((j, ZZ(coeff)))\n",
    "        else:\n",
    "            return None\n",
    "\n",
    "    if len(terms) != 2:\n",
    "        return None\n",
    "\n",
    "    (j1, c1), (j2, c2) = terms\n",
    "    if abs(c1) != 1 or abs(c2) != 1 or c1 != -c2:\n",
    "        return None\n",
    "\n",
    "    vars_ = f.parent().gens()\n",
    "    v1, v2 = vars_[j1], vars_[j2]\n",
    "    sign = 1 if c1 == 1 else -1\n",
    "    return (v1, v2, sign)\n",
    "\n",
    "\n",
    "def parse_xIa(varname):\n",
    "    # \"x3_10\" -> (3,10)\n",
    "    if not varname.startswith(\"x\"):\n",
    "        return None\n",
    "    rest = varname[1:]\n",
    "    if \"_\" not in rest:\n",
    "        return None\n",
    "    I_str, a_str = rest.split(\"_\", 1)\n",
    "    return (int(I_str), int(a_str))\n",
    "\n",
    "\n",
    "\n",
    "def canonical_unit_after_orienting_linear_diffs(fac):\n",
    "    unit = ZZ(fac.unit())\n",
    "    for f, e in fac:\n",
    "        parsed = is_linear_diff_factor(f)\n",
    "        if parsed is None:\n",
    "            continue\n",
    "        v1, v2, sign = parsed\n",
    "        if sign == -1:\n",
    "            unit *= (-1) ** int(e)\n",
    "        p1p = parse_xIa(str(v1))\n",
    "        p2p = parse_xIa(str(v2))\n",
    "        if p1p is not None and p2p is not None and p1p[0] == p2p[0]:\n",
    "            _, a1 = p1p\n",
    "            _, a2 = p2p\n",
    "            if a1 > a2:\n",
    "                unit *= (-1) ** int(e)\n",
    "    return unit\n",
    "\n",
    "\n",
    "def canonicalize_pair_from_factor(f):\n",
    "    \"\"\"\n",
    "    If f is a linear diff ±(xI_a - xI_b), return:\n",
    "      (I, a, b, sign_flips)\n",
    "    where a<b is enforced, and sign_flips is 0 or 1 indicating whether\n",
    "    we had to multiply by -1 to achieve the canonical (a<b) orientation\n",
    "    *after* rewriting f to (v1 - v2).\n",
    "    Returns None if not a linear diff in xI_a vars or if cross-layer.\n",
    "    \"\"\"\n",
    "    parsed = is_linear_diff_factor(f)\n",
    "    if parsed is None:\n",
    "        return None\n",
    "\n",
    "    v1, v2, sign = parsed  # f = sign*(v1 - v2)\n",
    "    pA = parse_xIa(str(v1))\n",
    "    pB = parse_xIa(str(v2))\n",
    "    if pA is None or pB is None:\n",
    "        return None\n",
    "\n",
    "    I1, a = pA\n",
    "    I2, b = pB\n",
    "    if I1 != I2:\n",
    "        return None\n",
    "\n",
    "    # First normalize to (v1 - v2) by absorbing `sign` separately:\n",
    "    # sign = -1 means f = -(v1 - v2), i.e. one sign flip.\n",
    "    sign_flips = 1 if sign == -1 else 0\n",
    "\n",
    "    # Now enforce a<b: if we swap (a,b), that's another sign flip.\n",
    "    if a < b:\n",
    "        return (I1, a, b, sign_flips)\n",
    "    else:\n",
    "        return (I1, b, a, sign_flips + 1)\n",
    "\n",
    "\n",
    "\n",
    "def test_all_factors_are_sibling_diffs(D, p1, comps, verbose=True):\n",
    "    \"\"\"\n",
    "    Test: det(M).factor() has ONLY factors of the form ±(xI_a - xI_b),\n",
    "    with a,b siblings (same parent in layer I-1).\n",
    "    \"\"\"\n",
    "    structure = build_structure_L(D, p1, comps, minimal_checks=True)\n",
    "    sib = sibling_pairs_by_layer(D, structure)\n",
    "\n",
    "    R, M, exps = monomial_matrix_L(D, p1, comps, structure=structure, minimal_checks=True)\n",
    "    fac = M.det().factor()\n",
    "\n",
    "    bad = []        # (factor, exp, reason)\n",
    "    good = []       # (I,a,b,exp)\n",
    "    unit = canonical_unit_after_orienting_linear_diffs(fac)\n",
    "\n",
    "    for f, e in fac:\n",
    "        parsed = is_linear_diff_factor(f)\n",
    "        if parsed is None:\n",
    "            bad.append((f, e, \"not a linear ±(x-y) factor\"))\n",
    "            continue\n",
    "\n",
    "        v1, v2, sign = parsed\n",
    "        pA = parse_xIa(str(v1))\n",
    "        pB = parse_xIa(str(v2))\n",
    "        if pA is None or pB is None:\n",
    "            bad.append((f, e, \"not in variables xI_a\"))\n",
    "            continue\n",
    "\n",
    "        I1, a = pA\n",
    "        I2, b = pB\n",
    "        if I1 != I2:\n",
    "            bad.append((f, e, f\"cross-layer diff (layers {I1},{I2})\"))\n",
    "            continue\n",
    "\n",
    "        I = I1\n",
    "        aa, bb = (a,b) if a < b else (b,a)\n",
    "        if I not in sib or (aa,bb) not in sib[I]:\n",
    "            bad.append((f, e, f\"not siblings in layer {I}: ({aa},{bb})\"))\n",
    "            continue\n",
    "\n",
    "        good.append((I, aa, bb, e))\n",
    "\n",
    "    ok = (len(bad) == 0)\n",
    "\n",
    "    if verbose:\n",
    "        print(\"=== Test: all factors are sibling differences ===\")\n",
    "        print(f\"D={D}, p1={p1}, comps={comps}\")\n",
    "        print(f\"canonical unit = {unit}\")\n",
    "        print(f\"#factors = {len(list(fac))}\")\n",
    "        print(f\"violations = {len(bad)}\")\n",
    "        if bad:\n",
    "            print(\"\\n-- Violations --\")\n",
    "            for f,e,reason in bad:\n",
    "                print(f\"  {f}^{e} :: {reason}\")\n",
    "\n",
    "    return {\"ok\": ok, \"unit\": unit, \"good\": good, \"bad\": bad, \"factorization\": fac}\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "fbfd9b14-5b93-44da-b636-f3a73fbb80ed",
   "metadata": {},
   "outputs": [],
   "source": [
    "# ===============================================================\n",
    "# Conjecture 2 : the exponent for any sibling pair is equal to the number of monomials with C1 for\n",
    "# the truncated graph defined by the pair. \n",
    "# ===============================================================\n",
    "\n",
    "def build_truncated_graph(D, p1, comps, I, a, b):\n",
    "    \"\"\"\n",
    "    Build truncated two-root graph starting at layer I:\n",
    "      keep only nodes a,b at layer I and their descendants to the right.\n",
    "\n",
    "    Returns (D_trunc, p1_trunc, comps_trunc) in Build-L format.\n",
    "    \"\"\"\n",
    "    structure = build_structure_L(D, p1, comps)\n",
    "    parent, children = structure\n",
    "    L = len(D)\n",
    "\n",
    "    # keep[layer] = set of kept nodes in that original layer\n",
    "    keep = {I: {a, b}}\n",
    "    for layer in range(I+1, L+1):\n",
    "        keep[layer] = set()\n",
    "        for node in keep[layer-1]:\n",
    "            keep[layer].update(children[layer-1][node-1])\n",
    "\n",
    "    D_trunc = [len(keep[layer]) for layer in range(I, L+1)]\n",
    "\n",
    "    # If only one layer remains, no edges\n",
    "    if len(D_trunc) == 1:\n",
    "        return D_trunc, [], {}\n",
    "\n",
    "    # Build p1_trunc for new layer 1 -> 2 edge (original I -> I+1)\n",
    "    p1_trunc = []\n",
    "    layer_I_nodes = sorted(keep[I])\n",
    "    for node in layer_I_nodes:\n",
    "        child_set = set(children[I][node-1])          # children in original layer I+1\n",
    "        p1_trunc.append(len(child_set & keep[I+1]))   # how many kept children\n",
    "\n",
    "    # Build comps_trunc for deeper edges\n",
    "    comps_trunc = {}\n",
    "    # original layer = I+1,...,L-1 corresponds to new layer = 2,...,len(D_trunc)-1\n",
    "    for layer in range(I+1, L):\n",
    "        comp = []\n",
    "        layer_nodes = sorted(keep[layer])\n",
    "        for node in layer_nodes:\n",
    "            child_set = set(children[layer][node-1])\n",
    "            comp.append(len(child_set & keep[layer+1]))\n",
    "        comps_trunc[layer - I + 1] = comp  # new-layer index\n",
    "\n",
    "    return D_trunc, p1_trunc, comps_trunc\n",
    "\n",
    "\n",
    "def truncated_e1_count(D, p1, comps, I, a, b):\n",
    "    \"\"\"\n",
    "    Conjecture-2 RHS:\n",
    "      for I < L: count monomials in truncated graph with e1 = 1\n",
    "      for I = L: boundary case -> return 1\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    if I == L:\n",
    "        return 1  # <-- boundary fix\n",
    "\n",
    "    D_t, p1_t, comps_t = build_truncated_graph(D, p1, comps, I, a, b)\n",
    "\n",
    "    # safety: if truncation produced only one layer (shouldn't happen when I<L)\n",
    "    if len(D_t) == 1:\n",
    "        return 0\n",
    "\n",
    "    exps = exponent_vectors_L(D_t, p1_t, comps_t)\n",
    "    return sum(1 for e in exps if e[0] == 1)\n",
    "\n",
    "\n",
    "def extract_full_exponent_map(D, p1, comps):\n",
    "    \"\"\"\n",
    "    Extract exponent map (I,a,b) -> exponent from full determinant factorization.\n",
    "    Assumes your canonicalize_pair_from_factor is available.\n",
    "    \"\"\"\n",
    "    structure = build_structure_L(D, p1, comps)\n",
    "    R, M, exps = monomial_matrix_L(D, p1, comps, structure=structure)\n",
    "    fac = M.det().factor()\n",
    "\n",
    "    exp_map = {}\n",
    "    for f, e in fac:\n",
    "        info = canonicalize_pair_from_factor(f)\n",
    "        if info is None:\n",
    "            continue\n",
    "        I, a, b, flips = info\n",
    "        exp_map[(I, a, b)] = exp_map.get((I, a, b), 0) + int(e)\n",
    "\n",
    "    return exp_map\n",
    "\n",
    "\n",
    "def test_conjecture2(D, p1, comps, verbose=True):\n",
    "    \"\"\"\n",
    "    Test corrected Conjecture 2 for all sibling pairs:\n",
    "      exponent in full det equals truncated_e1_count, with boundary case I=L => 1.\n",
    "    \"\"\"\n",
    "    structure = build_structure_L(D, p1, comps)\n",
    "    sib = sibling_pairs_by_layer(D, structure)  # includes virtual root at layer 1, as in your keep-set\n",
    "\n",
    "    exp_map = extract_full_exponent_map(D, p1, comps)\n",
    "\n",
    "    mismatches = []\n",
    "    for I in sorted(sib.keys()):\n",
    "        for (a, b) in sorted(sib[I]):\n",
    "            full_exp = exp_map.get((I, a, b), 0)\n",
    "            trunc_exp = truncated_e1_count(D, p1, comps, I, a, b)\n",
    "            if full_exp != trunc_exp:\n",
    "                mismatches.append((I, a, b, full_exp, trunc_exp))\n",
    "\n",
    "    ok = (len(mismatches) == 0)\n",
    "\n",
    "    if verbose:\n",
    "        print(\"=== Conjecture 2 test ===\")\n",
    "        print(f\"D={D}, p1={p1}, comps={comps}\")\n",
    "        print(f\"mismatches = {len(mismatches)}\")\n",
    "        if mismatches:\n",
    "            for (I,a,b,fe,te) in mismatches[:10]:\n",
    "                print(f\"  layer {I}, pair ({a},{b}): full={fe}, trunc={te}\")\n",
    "\n",
    "    return {\"ok\": ok, \"mismatches\": mismatches}\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "2caad3b6-f9c8-4d27-9eb4-668891adcd3f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Conjecture 2 test ===\n",
      "D=[2, 4], p1=[2, 2], comps={}\n",
      "mismatches = 0\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'ok': True, 'mismatches': []}"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "D = [2,4]\n",
    "p1 = [2,2]\n",
    "comps = {}\n",
    "\n",
    "test_conjecture2(D, p1, comps)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "31fe6740-9446-4d7f-9c28-ef7d313ae94e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Conjecture 2 test ===\n",
      "D=[2, 4, 7], p1=[2, 2], comps={2: [2, 1, 2, 2]}\n",
      "mismatches = 0\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'ok': True, 'mismatches': []}"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "D = [2,4,7 ]\n",
    "p1 = [2,2]\n",
    "comps = { 2: [ 2,1,2,2] }\n",
    "\n",
    "test_conjecture2(D, p1, comps)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "5a908106-504f-4a55-a4d5-b0bccafcaf77",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Conjecture 2 test ===\n",
      "D=[2, 4, 7, 12], p1=[2, 2], comps={2: [2, 1, 2, 2], 3: [2, 3, 1, 2, 2, 1, 1]}\n",
      "mismatches = 0\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'ok': True, 'mismatches': []}"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "D = [2, 4, 7, 12 ]\n",
    "p1 = [2, 2]\n",
    "comps = {2: [2, 1, 2, 2] , 3: [2,3,1,2,2,1,1  ] } \n",
    "test_conjecture2(D, p1, comps)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "2424d865-c2c4-40e7-b423-de3164d0cac3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Conjecture 2 test ===\n",
      "D=[3, 8, 12], p1=[4, 3, 1], comps={2: [5, 1, 1, 1, 1, 1, 1, 1]}\n",
      "mismatches = 0\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'ok': True, 'mismatches': []}"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "D = [3, 8, 12]\n",
    "p1 = [4, 3, 1]                 # very uneven split 8 = 4+3+1\n",
    "comps = {2: [5, 1, 1, 1, 1, 1, 1, 1]}   # 12 = 5 + seven 1s\n",
    "test_conjecture2(D, p1, comps)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "38169a00-34c0-4fa9-bd13-f1b479b79626",
   "metadata": {},
   "outputs": [],
   "source": [
    "# this needs resource allocation adjustment on laptop \n",
    "#D = [2, 7, 11, 15]\n",
    "#p1 = [6, 1]                      # extreme split\n",
    "#comps = {\n",
    "#    2: [4,1,1,1,1,1,2],           # 11 = 4+1+1+1+1+1+2\n",
    "#    3: [5,1,1,1,1,1,1,1,1,1,1]    # 15 = 5 + ten 1s\n",
    "#}\n",
    "#test_conjecture2(D, p1, comps)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "b615fe02-a8d5-494a-b4fd-8ccc94791849",
   "metadata": {},
   "outputs": [],
   "source": [
    "# ===============================================================\n",
    "# Sweeps for Conjecture 2 at fixed D (intended for small D_L)\n",
    "#\n",
    "# Uses  existing:\n",
    "#   - test_conjecture2(D,p1,comps,verbose=False)\n",
    "#\n",
    "# Enumerates:\n",
    "#   - p1 = partitions of D2 with D1 parts (weakly decreasing)\n",
    "#   - comps[layer] = compositions of D_{layer+1} with D_layer parts (positive)\n",
    "# ===============================================================\n",
    "\n",
    "from itertools import product\n",
    "\n",
    "def compositions_positive(n, k):\n",
    "    \"\"\"All compositions of n into k positive integers (order matters).\"\"\"\n",
    "    if k <= 0:\n",
    "        return\n",
    "    if k == 1:\n",
    "        if n >= 1:\n",
    "            yield [n]\n",
    "        return\n",
    "    for first in range(1, n - (k - 1) + 1):\n",
    "        for rest in compositions_positive(n - first, k - 1):\n",
    "            yield [first] + rest\n",
    "\n",
    "def partitions_fixed_length_sum(n, k, nonincreasing=True):\n",
    "    \"\"\"Partitions of n into k positive parts (weakly decreasing if nonincreasing=True).\"\"\"\n",
    "    if k <= 0:\n",
    "        return\n",
    "    if k == 1:\n",
    "        if n >= 1:\n",
    "            yield [n]\n",
    "        return\n",
    "\n",
    "    def _rec(remaining, parts_left, max_part, acc):\n",
    "        if parts_left == 1:\n",
    "            if 1 <= remaining <= max_part:\n",
    "                yield acc + [remaining]\n",
    "            return\n",
    "        hi = min(max_part, remaining - (parts_left - 1))\n",
    "        for a in range(hi, 0, -1):\n",
    "            yield from _rec(remaining - a, parts_left - 1, a, acc + [a])\n",
    "\n",
    "    if nonincreasing:\n",
    "        yield from _rec(n, k, n, [])\n",
    "    else:\n",
    "        yield from compositions_positive(n, k)\n",
    "\n",
    "def sweep_conjecture2_fixed_D(\n",
    "    D,\n",
    "    stop_after=None,\n",
    "    verbose_every=50,\n",
    "    show_first_failures=5,\n",
    "    max_DL=10\n",
    "):\n",
    "    \"\"\"\n",
    "    Sweep Conjecture 2 over all (p1, comps) compatible with fixed D.\n",
    "\n",
    "    Designed for small D_L (default max_DL=10).\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    if D[-1] > max_DL:\n",
    "        print(f\"Warning: D_L={D[-1]} > max_DL={max_DL}. This sweep may be slow / unstable.\")\n",
    "\n",
    "    # p1: partitions of D2 with D1 parts\n",
    "    p1_list = list(partitions_fixed_length_sum(D[1], D[0], nonincreasing=True))\n",
    "\n",
    "    # comps: for layers 2..L-1, compositions of D_{layer+1} with D_layer parts\n",
    "    layers = list(range(2, L))\n",
    "    comps_lists = {}\n",
    "    for layer in layers:\n",
    "        comps_lists[layer] = list(compositions_positive(D[layer], D[layer-1]))\n",
    "\n",
    "    total = len(p1_list)\n",
    "    for layer in layers:\n",
    "        total *= len(comps_lists[layer])\n",
    "\n",
    "    tested = 0\n",
    "    failures = []  # store counterexamples with mismatch info\n",
    "\n",
    "    for p1 in p1_list:\n",
    "        if layers:\n",
    "            for comp_tuple in product(*[comps_lists[layer] for layer in layers]):\n",
    "                comps = {layer: list(comp_tuple[i]) for i, layer in enumerate(layers)}\n",
    "\n",
    "                tested += 1\n",
    "                if verbose_every and tested % verbose_every == 0:\n",
    "                    print(f\"[{tested}/{total}] ...\")\n",
    "\n",
    "                res = test_conjecture2(D, p1, comps, verbose=False)\n",
    "\n",
    "                if not res[\"ok\"]:\n",
    "                    failures.append({\n",
    "                        \"p1\": tuple(p1),\n",
    "                        \"comps\": {k: tuple(v) for k, v in comps.items()},\n",
    "                        \"mismatches\": res[\"mismatches\"]\n",
    "                    })\n",
    "                    # keep going to collect more, but you can stop early via stop_after\n",
    "                    if len(failures) <= show_first_failures:\n",
    "                        mm = res[\"mismatches\"][:5]\n",
    "                        print(f\"FAIL p1={p1}, comps={comps} ; first mismatches={mm}\")\n",
    "\n",
    "                if stop_after is not None and tested >= stop_after:\n",
    "                    break\n",
    "        else:\n",
    "            # L=2 case (no comps)\n",
    "            comps = {}\n",
    "            tested += 1\n",
    "            res = test_conjecture2(D, p1, comps, verbose=False)\n",
    "            if not res[\"ok\"]:\n",
    "                failures.append({\n",
    "                    \"p1\": tuple(p1),\n",
    "                    \"comps\": {},\n",
    "                    \"mismatches\": res[\"mismatches\"]\n",
    "                })\n",
    "                if len(failures) <= show_first_failures:\n",
    "                    mm = res[\"mismatches\"][:5]\n",
    "                    print(f\"FAIL p1={p1}, comps={{}} ; first mismatches={mm}\")\n",
    "\n",
    "            if stop_after is not None and tested >= stop_after:\n",
    "                break\n",
    "\n",
    "        if stop_after is not None and tested >= stop_after:\n",
    "            break\n",
    "\n",
    "    print(\"=== Sweep summary (Conjecture 2) ===\")\n",
    "    print(f\"D = {D}\")\n",
    "    print(f\"tested = {tested} (out of total {total})\")\n",
    "    print(f\"failures = {len(failures)}\")\n",
    "\n",
    "    if failures:\n",
    "        print(\"\\nFirst few failures:\")\n",
    "        for f in failures[:show_first_failures]:\n",
    "            print(f\"p1={f['p1']}, comps={f['comps']}\")\n",
    "            print(f\"  mismatches (first 10) = {f['mismatches'][:10]}\")\n",
    "\n",
    "    return {\n",
    "        \"D\": D,\n",
    "        \"tested\": tested,\n",
    "        \"total\": total,\n",
    "        \"failures\": failures\n",
    "    }\n",
    "\n",
    "# --------------------------\n",
    "# Suggested low-D_L sweeps\n",
    "# --------------------------\n",
    "# summary = sweep_conjecture2_fixed_D([2,4,7], verbose_every=20, max_DL=10)\n",
    "# summary = sweep_conjecture2_fixed_D([2,5,8], verbose_every=20, max_DL=10)\n",
    "# summary = sweep_conjecture2_fixed_D([3,5,8], verbose_every=20, max_DL=10)\n",
    "# summary = sweep_conjecture2_fixed_D([2,4,6,8], verbose_every=10, max_DL=10)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "b8f3ae1e-e23d-457d-9578-6976d98f6746",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[20/40] ...\n",
      "[40/40] ...\n",
      "=== Sweep summary (Conjecture 2) ===\n",
      "D = [2, 4, 7]\n",
      "tested = 40 (out of total 40)\n",
      "failures = 0\n"
     ]
    }
   ],
   "source": [
    "summary = sweep_conjecture2_fixed_D([2,4,7], verbose_every=20, max_DL=10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "27f15721-5429-44a7-8ccb-c4e3b595d30f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[20/70] ...\n",
      "[40/70] ...\n",
      "[60/70] ...\n",
      "=== Sweep summary (Conjecture 2) ===\n",
      "D = [2, 5, 8]\n",
      "tested = 70 (out of total 70)\n",
      "failures = 0\n"
     ]
    }
   ],
   "source": [
    "summary = sweep_conjecture2_fixed_D([2,5,8], verbose_every=20, max_DL=10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "4aa19c9f-a463-4076-8c34-e2da08e47553",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[20/70] ...\n",
      "[40/70] ...\n",
      "[60/70] ...\n",
      "=== Sweep summary (Conjecture 2) ===\n",
      "D = [3, 5, 8]\n",
      "tested = 70 (out of total 70)\n",
      "failures = 0\n"
     ]
    }
   ],
   "source": [
    "summary = sweep_conjecture2_fixed_D([3,5,8], verbose_every=20, max_DL=10)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "4ca1032c-2005-4bf4-a3de-bbfd089d4e4a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[50/70] ...\n",
      "=== Sweep summary (Conjecture 2) ===\n",
      "D = [3, 5, 8]\n",
      "tested = 70 (out of total 70)\n",
      "failures = 0\n"
     ]
    }
   ],
   "source": [
    "summary = sweep_conjecture2_fixed_D([3,5,8])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "7c65e46f-ab3f-4e69-b179-0b26c3ad6725",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[10/420] ...\n",
      "[20/420] ...\n",
      "[30/420] ...\n",
      "[40/420] ...\n",
      "[50/420] ...\n",
      "[60/420] ...\n",
      "[70/420] ...\n",
      "[80/420] ...\n",
      "[90/420] ...\n",
      "[100/420] ...\n",
      "[110/420] ...\n",
      "[120/420] ...\n",
      "[130/420] ...\n",
      "[140/420] ...\n",
      "[150/420] ...\n",
      "[160/420] ...\n",
      "[170/420] ...\n",
      "[180/420] ...\n",
      "[190/420] ...\n",
      "[200/420] ...\n",
      "[210/420] ...\n",
      "[220/420] ...\n",
      "[230/420] ...\n",
      "[240/420] ...\n",
      "[250/420] ...\n",
      "[260/420] ...\n",
      "[270/420] ...\n",
      "[280/420] ...\n",
      "[290/420] ...\n",
      "[300/420] ...\n",
      "[310/420] ...\n",
      "[320/420] ...\n",
      "[330/420] ...\n",
      "[340/420] ...\n",
      "[350/420] ...\n",
      "[360/420] ...\n",
      "[370/420] ...\n",
      "[380/420] ...\n",
      "[390/420] ...\n",
      "[400/420] ...\n",
      "[410/420] ...\n",
      "[420/420] ...\n",
      "=== Sweep summary (Conjecture 2) ===\n",
      "D = [2, 4, 6, 8]\n",
      "tested = 420 (out of total 420)\n",
      "failures = 0\n"
     ]
    }
   ],
   "source": [
    "summary = sweep_conjecture2_fixed_D([2,4,6,8], verbose_every=10, max_DL=10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4efa2bd9-ade1-4a4f-b926-84c91c3e8f7e",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.7",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/Det-Conjecture2.py <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "ea223537-599c-44bb-b374-d1d68b022eee",
   "metadata": {},
   "outputs": [],
   "source": [
    "# ===============================================================\n",
    "#  General L-layer core (SageMath 10.7, Jupyter-friendly)\n",
    "#\n",
    "#  Data:\n",
    "#    L >= 2\n",
    "#    D = [D1, D2, ..., DL] with D1 < D2 < ... < DL\n",
    "#    p1 : partition of D2 with D1 parts (list length D1, positive ints)\n",
    "#    comps : compositions dict for layers 2..L-1\n",
    "#            comps[I] is a list of length D[I-1] (i.e. length D_I) summing to D_{I+1}\n",
    "#            Example for L=3: comps = {2: c2}\n",
    "#            Example for L=4: comps = {2: c2, 3: c3}\n",
    "#\n",
    "#  S-sets (recursive generalisation of your L=3 definitions):\n",
    "#    S^{(L-1)}_{dL} = { j in [D_{L-1}] : #children(j) >= dL }\n",
    "#    S^{(I)}_{d_{I+1},...,dL} = { i in [D_I] : | children(i) ∩ S^{(I+1)}_{d_{I+2},...,dL} | >= d_{I+1} }\n",
    "#\n",
    "#  Monomial exponent list (direct generalisation of your (0.9) pattern):\n",
    "#    for each d2..dL in the allowed ranges:\n",
    "#      e_I = d_I - 1 for I >= 2\n",
    "#      e1 runs 0..|S^{(1)}_{d2..dL}|-1\n",
    "#\n",
    "#  Matrix:\n",
    "#    rows indexed by leaves a_L in [D_L]\n",
    "#    columns indexed by exponent vectors (e1,...,eL)\n",
    "#    entry = Π_{I=1..L} ( xI_{a_I(leaf)} )^{eI}\n",
    "#    where a_I(leaf) is the ancestor in layer I obtained from parent maps.\n",
    "#\n",
    "#  Physicist sanity:\n",
    "#    assert len(exps) == D_L\n",
    "#    det(M), optionally factor\n",
    "# ===============================================================\n",
    "\n",
    "from sage.all import QQ, PolynomialRing, matrix, Graph, show as sage_show\n",
    "from sage.all import factor, ZZ\n",
    "from sage.all import SR\n",
    "\n",
    "# -----------------------------\n",
    "# helpers\n",
    "# -----------------------------\n",
    "\n",
    "def _cumsums(parts):\n",
    "    s = [0]\n",
    "    for x in parts:\n",
    "        s.append(s[-1] + x)\n",
    "    return s\n",
    "\n",
    "def _edge_sizes(D, p1, comps):\n",
    "    \"\"\"\n",
    "    Return dict edge_sizes[layer] for edges layer -> layer+1.\n",
    "    layer=1 uses p1. layer=2..L-1 use comps[layer].\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    edge = {1: p1}\n",
    "    for layer in range(2, L):\n",
    "        if layer not in comps:\n",
    "            raise ValueError(f\"Missing comps[{layer}] for edge {layer}->{layer+1}.\")\n",
    "        edge[layer] = comps[layer]\n",
    "    return edge\n",
    "\n",
    "# -----------------------------\n",
    "# (i) structure: parent + children\n",
    "# -----------------------------\n",
    "\n",
    "def build_structure_L(D, p1, comps, minimal_checks=True):\n",
    "    \"\"\"\n",
    "    Build parent maps and children lists for general L.\n",
    "\n",
    "    Returns:\n",
    "      parent[layer]  : list of length D[layer] (=D_{layer+1}) with 1-based parent in [1..D_{layer}]\n",
    "                       for layer=1..L-1\n",
    "      children[layer]: list (1-based indexed via children[layer][i-1]) of children in layer+1 for i in [D_layer]\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    edge = _edge_sizes(D, p1, comps)\n",
    "\n",
    "    if minimal_checks:\n",
    "        # light shape checks\n",
    "        if len(p1) != D[0] or sum(p1) != D[1]:\n",
    "            raise ValueError(\"p1 must have length D1 and sum to D2.\")\n",
    "        for layer in range(2, L):\n",
    "            comp = edge[layer]\n",
    "            if len(comp) != D[layer-1] or sum(comp) != D[layer]:\n",
    "                raise ValueError(f\"comps[{layer}] must have length D{layer} and sum to D{layer+1}.\")\n",
    "\n",
    "    parent = {}\n",
    "    children = {}\n",
    "\n",
    "    for layer in range(1, L):\n",
    "        sizes = edge[layer]                # list length D_layer, sums D_{layer+1}\n",
    "        D_layer = D[layer-1]\n",
    "        D_next  = D[layer]\n",
    "        # parent[layer] maps nodes in layer+1 to nodes in layer\n",
    "        parent_layer = [None] * D_next\n",
    "        children_layer = [[] for _ in range(D_layer)]\n",
    "        s = _cumsums(sizes)\n",
    "        for i in range(1, D_layer + 1):\n",
    "            for j in range(s[i-1] + 1, s[i] + 1):\n",
    "                parent_layer[j-1] = i\n",
    "                children_layer[i-1].append(j)\n",
    "        parent[layer] = parent_layer\n",
    "        children[layer] = children_layer\n",
    "\n",
    "    return parent, children\n",
    "\n",
    "def ancestor_chains_L(D, parent):\n",
    "    \"\"\"\n",
    "    For each leaf a_L in [D_L], compute its ancestor chain (a1,...,aL).\n",
    "    Returns list anc of length D_L with anc[aL-1] = (a1,...,aL).\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    DL = D[-1]\n",
    "    anc = [None] * DL\n",
    "    for leaf in range(1, DL + 1):\n",
    "        chain = [None] * L\n",
    "        chain[L-1] = leaf\n",
    "        # walk up\n",
    "        for layer in range(L-1, 0, -1):   # layer = L-1,...,1 corresponds to parent[layer]\n",
    "            chain[layer-1] = parent[layer][chain[layer] - 1]\n",
    "        anc[leaf - 1] = tuple(chain)\n",
    "    return anc\n",
    "\n",
    "# -----------------------------\n",
    "# (ii) S-sets: recursive definition\n",
    "# -----------------------------\n",
    "\n",
    "def S_level(D, children, I, d_vec):\n",
    "    \"\"\"\n",
    "    Compute S^{(I)}_{d_{I+1},...,d_L} as a list of nodes in [D_I].\n",
    "\n",
    "    Inputs:\n",
    "      I     : layer index (1..L-1)\n",
    "      d_vec : list [d_{I+1},...,d_L] of length (L-I)\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    if not (1 <= I <= L-1):\n",
    "        raise ValueError(\"I must be in 1..L-1\")\n",
    "    if len(d_vec) != (L - I):\n",
    "        raise ValueError(\"d_vec must have length L-I\")\n",
    "\n",
    "    # Base: I = L-1, d_vec = [dL]\n",
    "    if I == L - 1:\n",
    "        dL = d_vec[0]\n",
    "        out = []\n",
    "        for j in range(1, D[I-1] + 1):  # nodes in layer L-1\n",
    "            if len(children[I][j-1]) >= dL:\n",
    "                out.append(j)\n",
    "        return out\n",
    "\n",
    "    # Recursive: compute S^{(I+1)}_{d_{I+2},...,d_L}\n",
    "    d_next = d_vec[0]\n",
    "    deeper = d_vec[1:]   # thresholds below I+1\n",
    "    S_deeper = set(S_level(D, children, I+1, deeper))\n",
    "\n",
    "    out = []\n",
    "    for i in range(1, D[I-1] + 1):  # nodes in layer I\n",
    "        kids = children[I][i-1]     # nodes in layer I+1\n",
    "        # count how many children lie in S_deeper\n",
    "        count = 0\n",
    "        for k in kids:\n",
    "            if k in S_deeper:\n",
    "                count += 1\n",
    "        if count >= d_next:\n",
    "            out.append(i)\n",
    "    return out\n",
    "\n",
    "def S1_dvec(D, p1, comps, d_vec, structure=None):\n",
    "    \"\"\"\n",
    "    Convenience: S^{(1)}_{d2,...,dL}.\n",
    "    d_vec = [d2,...,dL].\n",
    "    \"\"\"\n",
    "    if structure is None:\n",
    "        parent, children = build_structure_L(D, p1, comps, minimal_checks=True)\n",
    "    else:\n",
    "        parent, children = structure\n",
    "    return S_level(D, children, I=1, d_vec=d_vec)\n",
    "\n",
    "# -----------------------------\n",
    "# (iii) monomial exponent vectors\n",
    "# -----------------------------\n",
    "\n",
    "def exponent_vectors_L(D, p1, comps, structure=None, minimal_checks=True):\n",
    "    \"\"\"\n",
    "    General-L exponent vectors (e1,...,eL) using the direct generalisation:\n",
    "      for each d2..dL:\n",
    "        eI = dI - 1 for I>=2\n",
    "        e1 runs 0..|S^{(1)}_{d2..dL}|-1\n",
    "\n",
    "    Returns list of tuples length L.\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    if L < 2:\n",
    "        raise ValueError(\"Need L>=2\")\n",
    "\n",
    "    if structure is None:\n",
    "        parent, children = build_structure_L(D, p1, comps, minimal_checks=minimal_checks)\n",
    "    else:\n",
    "        parent, children = structure\n",
    "\n",
    "    edge = _edge_sizes(D, p1, comps)\n",
    "    max_d = {2: max(edge[1])}   # d2 range from p1\n",
    "    for I in range(3, L+1):\n",
    "        max_d[I] = max(edge[I-1])\n",
    "\n",
    "    exps = []\n",
    "\n",
    "    # loop over all threshold tuples (d2,...,dL)\n",
    "    # implemented as nested recursion for cleanliness\n",
    "    def _recurse_build(I, chosen):\n",
    "        \"\"\"\n",
    "        I is current threshold index (2..L). chosen holds [d2,...,d_{I-1}].\n",
    "        \"\"\"\n",
    "        if I == L + 1:\n",
    "            d_vec = chosen[:]  # [d2,...,dL]\n",
    "            k = len(S_level(D, children, I=1, d_vec=d_vec))\n",
    "            for e1 in range(k):\n",
    "                e = [None] * L\n",
    "                e[0] = e1\n",
    "                for idx, dI in enumerate(d_vec, start=2):\n",
    "                    e[idx-1] = dI - 1\n",
    "                exps.append(tuple(e))\n",
    "            return\n",
    "\n",
    "        for dI in range(1, max_d[I] + 1):\n",
    "            chosen.append(dI)\n",
    "            _recurse_build(I+1, chosen)\n",
    "            chosen.pop()\n",
    "\n",
    "    _recurse_build(2, [])\n",
    "\n",
    "    if minimal_checks:\n",
    "        assert len(exps) == D[-1], f\"Expected {D[-1]} exponent vectors, got {len(exps)}.\"\n",
    "    return exps\n",
    "\n",
    "def monomials_as_strings_L(exps):\n",
    "    \"\"\"\n",
    "    Pretty-print helper: \"C1^e1 * ... * CL^eL\".\n",
    "    \"\"\"\n",
    "    out = []\n",
    "    L = len(exps[0]) if exps else 0\n",
    "    for e in exps:\n",
    "        out.append(\" * \".join([f\"C{i}^{e[i-1]}\" for i in range(1, L+1)]))\n",
    "    return out\n",
    "\n",
    "# -----------------------------\n",
    "# (iv) ring and variables\n",
    "# -----------------------------\n",
    "\n",
    "def build_ring_and_vars_L(D):\n",
    "    \"\"\"\n",
    "    Polynomial ring with global layer variables xI_a:\n",
    "      x1_1..x1_D1, x2_1..x2_D2, ..., xL_1..xL_DL\n",
    "    Returns R, x_var[(I,a)].\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    names = []\n",
    "    for I in range(1, L+1):\n",
    "        for a in range(1, D[I-1] + 1):\n",
    "            names.append(f\"x{I}_{a}\")\n",
    "    R = PolynomialRing(QQ, names)\n",
    "    gens = R.gens()\n",
    "    name_to_var = {names[k]: gens[k] for k in range(len(names))}\n",
    "    x_var = {}\n",
    "    for I in range(1, L+1):\n",
    "        for a in range(1, D[I-1] + 1):\n",
    "            x_var[(I,a)] = name_to_var[f\"x{I}_{a}\"]\n",
    "    return R, x_var\n",
    "\n",
    "# -----------------------------\n",
    "# (v) matrix + determinant\n",
    "# -----------------------------\n",
    "\n",
    "def monomial_matrix_L(D, p1, comps, exps=None, structure=None, minimal_checks=True):\n",
    "    \"\"\"\n",
    "    Build DL x DL monomial evaluation matrix for general L.\n",
    "\n",
    "    Returns: R, M, exps\n",
    "    \"\"\"\n",
    "    if structure is None:\n",
    "        parent, children = build_structure_L(D, p1, comps, minimal_checks=minimal_checks)\n",
    "    else:\n",
    "        parent, children = structure\n",
    "\n",
    "    if exps is None:\n",
    "        exps = exponent_vectors_L(D, p1, comps, structure=(parent, children), minimal_checks=minimal_checks)\n",
    "\n",
    "    if minimal_checks:\n",
    "        assert len(exps) == D[-1], f\"Expected {D[-1]} exponent vectors, got {len(exps)}.\"\n",
    "\n",
    "    anc = ancestor_chains_L(D, parent)\n",
    "    R, x_var = build_ring_and_vars_L(D)\n",
    "\n",
    "    DL = D[-1]\n",
    "    M = matrix(R, DL, DL)\n",
    "\n",
    "    for col, e in enumerate(exps):\n",
    "        for leaf in range(1, DL + 1):\n",
    "            chain = anc[leaf - 1]   # (a1,...,aL)\n",
    "            entry = R(1)\n",
    "            for I in range(1, len(D)+1):\n",
    "                entry *= x_var[(I, chain[I-1])] ** e[I-1]\n",
    "            M[leaf - 1, col] = entry\n",
    "\n",
    "    return R, M, exps\n",
    "\n",
    "\n",
    "\n",
    "def monomial_matrix_and_det_L(D, p1, comps,\n",
    "                              factor_det=False,\n",
    "                              normalize_diffs=False,\n",
    "                              **kwargs):\n",
    "    \"\"\"\n",
    "    Return (R, M, detM).\n",
    "    If factor_det=True: detM is a factorization.\n",
    "    If normalize_diffs=True (and factor_det=True): orient diff factors as (xI_a - xI_b) with a<b.\n",
    "    \"\"\"\n",
    "\n",
    "    def _parse_xIa(varname):\n",
    "        if not varname.startswith(\"x\") or \"_\" not in varname[1:]:\n",
    "            return None\n",
    "        I_str, a_str = varname[1:].split(\"_\", 1)\n",
    "        return (int(I_str), int(a_str))\n",
    "\n",
    "    def _is_two_var_linear_diff(f):\n",
    "        # detect f = ±(x - y) with coeffs ±1 and no constant term\n",
    "        if f.total_degree() != 1:\n",
    "            return None\n",
    "        d = f.dict()\n",
    "        for exp in d:              # ETuple-safe\n",
    "            if sum(exp) == 0:      # constant term\n",
    "                return None\n",
    "\n",
    "        terms = []\n",
    "        for exp, coeff in d.items():\n",
    "            if sum(exp) == 1:\n",
    "                j = next(pos for pos, ej in enumerate(exp) if ej == 1)  # ETuple-safe\n",
    "                terms.append((j, ZZ(coeff)))\n",
    "            else:\n",
    "                return None\n",
    "\n",
    "        if len(terms) != 2:\n",
    "            return None\n",
    "        (j1, c1), (j2, c2) = terms\n",
    "        if abs(c1) != 1 or abs(c2) != 1 or c1 != -c2:\n",
    "            return None\n",
    "\n",
    "        vars_ = f.parent().gens()\n",
    "        v1, v2 = vars_[j1], vars_[j2]\n",
    "        sign = 1 if c1 == 1 else -1\n",
    "        return (v1, v2, sign)\n",
    "\n",
    "    def _normalize_factorization(fac):\n",
    "        # Return a SYMBOLIC product so Sage doesn't re-flip signs by refactoring\n",
    "        expr = SR(fac.unit())\n",
    "\n",
    "        for f, e in fac:\n",
    "            parsed = _is_two_var_linear_diff(f)\n",
    "            if parsed is None:\n",
    "                expr *= SR(f)**e\n",
    "                continue\n",
    "\n",
    "            v1, v2, sign = parsed\n",
    "\n",
    "            if sign == -1:\n",
    "                expr *= (-1)**e\n",
    "            base = v1 - v2\n",
    "\n",
    "            p1p = _parse_xIa(str(v1))\n",
    "            p2p = _parse_xIa(str(v2))\n",
    "            if p1p is not None and p2p is not None and p1p[0] == p2p[0]:\n",
    "                _, a1 = p1p\n",
    "                _, a2 = p2p\n",
    "                if a1 > a2:\n",
    "                    expr *= (-1)**e\n",
    "                    base = v2 - v1\n",
    "\n",
    "            expr *= SR(base)**e\n",
    "\n",
    "        return expr\n",
    "\n",
    "    # compute matrix and determinant\n",
    "    R, M, exps = monomial_matrix_L(D, p1, comps, **kwargs)\n",
    "    detM = M.det()\n",
    "\n",
    "    if factor_det:\n",
    "        detM = detM.factor()\n",
    "        if normalize_diffs:\n",
    "            detM = _normalize_factorization(detM)\n",
    "\n",
    "    return R, M, detM\n",
    "\n",
    "  \n",
    "\n",
    "\n",
    "\n",
    "\n",
    "# -----------------------------\n",
    "# (vi) optional graph plot (general L)\n",
    "# -----------------------------\n",
    "\n",
    "def layered_graph_L(D, p1, comps, structure=None, x_spacing=3.0):\n",
    "    \"\"\"\n",
    "    Graph with node labels aligned with determinant variables xI_a.\n",
    "    Indices increase upwards.\n",
    "    \"\"\"\n",
    "    if structure is None:\n",
    "        parent, children = build_structure_L(D, p1, comps, minimal_checks=False)\n",
    "    else:\n",
    "        parent, children = structure\n",
    "\n",
    "    L = len(D)\n",
    "    G = Graph()\n",
    "\n",
    "    # add vertices\n",
    "    for I in range(1, L+1):\n",
    "        for a in range(1, D[I-1] + 1):\n",
    "            G.add_vertex(f\"x{I}_{a}\")\n",
    "\n",
    "    # add edges xI_parent -> x(I+1)_child\n",
    "    for I in range(1, L):\n",
    "        for child in range(1, D[I] + 1):\n",
    "            par = parent[I][child - 1]\n",
    "            G.add_edge(f\"x{I}_{par}\", f\"x{I+1}_{child}\")\n",
    "\n",
    "    # positions\n",
    "    pos = {}\n",
    "    for I in range(1, L+1):\n",
    "        x = (I-1) * x_spacing\n",
    "        for a in range(1, D[I-1] + 1):\n",
    "            pos[f\"x{I}_{a}\"] = (x, a)\n",
    "\n",
    "    return G, pos\n",
    "\n",
    "def show_layered_graph_L(D, p1, comps, structure=None, x_spacing=3.0,\n",
    "                         vertex_size=60, edge_thickness=0.5, edge_color=\"lightgray\",\n",
    "                         label_dx=0.15, label_dy=-0.15, fontsize=9,\n",
    "                         axes=False, frame=False):\n",
    "    \"\"\"\n",
    "    Draw graph with manual labels offset down/right.\n",
    "    \"\"\"\n",
    "    G, pos = layered_graph_L(D, p1, comps, structure=structure, x_spacing=x_spacing)\n",
    "\n",
    "    P = G.plot(\n",
    "        pos=pos,\n",
    "        vertex_size=vertex_size,\n",
    "        vertex_labels=False,\n",
    "        edge_thickness=edge_thickness,\n",
    "        edge_color=edge_color,\n",
    "        axes=axes,\n",
    "        frame=frame\n",
    "    )\n",
    "\n",
    "    for v in G.vertices():\n",
    "        x, y = pos[v]\n",
    "        P += text(\n",
    "            v,\n",
    "            (x + label_dx, y + label_dy),\n",
    "            horizontal_alignment='left',\n",
    "            vertical_alignment='top',\n",
    "            fontsize=fontsize\n",
    "        )\n",
    "\n",
    "    sage_show(P)\n",
    "    return G, pos\n",
    "\n",
    "# -----------------------------\n",
    "# (vii) driver\n",
    "# -----------------------------\n",
    "\n",
    "def build_L(D, p1, comps, display=(), factor_det=False):\n",
    "    \"\"\"\n",
    "    Physicist-friendly driver for general L.\n",
    "    display can include: \"graph\", \"monomials\", \"matrix\", \"det\"\n",
    "    \"\"\"\n",
    "    if isinstance(display, str):\n",
    "        display = (display,)\n",
    "    else:\n",
    "        display = tuple(display)\n",
    "\n",
    "    out = {}\n",
    "    structure = build_structure_L(D, p1, comps, minimal_checks=True)\n",
    "    out[\"structure\"] = structure\n",
    "\n",
    "    exps = exponent_vectors_L(D, p1, comps, structure=structure, minimal_checks=True)\n",
    "    out[\"exps\"] = exps\n",
    "\n",
    "    if \"monomials\" in display:\n",
    "        out[\"monomials\"] = monomials_as_strings_L(exps)\n",
    "        print(\"Monomials:\")\n",
    "        for m in out[\"monomials\"]:\n",
    "            print(m)\n",
    "\n",
    "    if (\"matrix\" in display) or (\"det\" in display):\n",
    "        R, M, _ = monomial_matrix_L(D, p1, comps, exps=exps, structure=structure, minimal_checks=True)\n",
    "        out[\"R\"] = R\n",
    "        out[\"M\"] = M\n",
    "        if \"matrix\" in display:\n",
    "            print(\"Matrix M:\")\n",
    "            print(M)\n",
    "            \n",
    "    if \"det\" in display:\n",
    "        _, _, detM = monomial_matrix_and_det_L(\n",
    "            D, p1, comps,\n",
    "            factor_det=factor_det,\n",
    "            normalize_diffs=True,\n",
    "            exps=exps,\n",
    "            structure=structure,\n",
    "            minimal_checks=True\n",
    "        )\n",
    "        out[\"det\"] = detM\n",
    "        print(\"det(M):\")\n",
    "        print(out[\"det\"])\n",
    "\n",
    "\n",
    "    if \"graph\" in display:\n",
    "        G, pos = show_layered_graph_L(D, p1, comps, structure=structure, x_spacing=4.5)\n",
    "        out[\"G\"] = G\n",
    "        out[\"pos\"] = pos\n",
    "\n",
    "    return out"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "c51e9dae-4ec0-4c58-84eb-e49201226a66",
   "metadata": {},
   "outputs": [],
   "source": [
    "from sage.all import ZZ\n",
    "\n",
    "# Checking conjecture that determinant is a product over positive powers of all  sibling differences \n",
    "\n",
    "def sibling_pairs_by_layer(D, structure, include_layer1_virtual_root=True):\n",
    "    \"\"\"\n",
    "    sib[I] = set of pairs (a,b) with a<b in layer I\n",
    "             that share a parent in layer I-1.\n",
    "\n",
    "    If include_layer1_virtual_root=True:\n",
    "        define sib[1] as ALL pairs 1<=a<b<=D1 (virtual root convention).\n",
    "    \"\"\"\n",
    "    parent, children = structure\n",
    "    L = len(D)\n",
    "    sib = {}\n",
    "\n",
    "    # virtual root convention for layer 1\n",
    "    if include_layer1_virtual_root:\n",
    "        D1 = D[0]\n",
    "        sib[1] = {(a,b) for a in range(1, D1+1) for b in range(a+1, D1+1)}\n",
    "\n",
    "    for I in range(2, L+1):\n",
    "        pairs = set()\n",
    "        for par in range(1, D[I-2] + 1):\n",
    "            kids = children[I-1][par-1]  # nodes in layer I\n",
    "            for i in range(len(kids)):\n",
    "                for j in range(i+1, len(kids)):\n",
    "                    a, b = kids[i], kids[j]\n",
    "                    pairs.add((a,b) if a < b else (b,a))\n",
    "        sib[I] = pairs\n",
    "\n",
    "    return sib\n",
    "\n",
    "\n",
    "\n",
    "def is_linear_diff_factor(f):\n",
    "    \"\"\"\n",
    "    Detect f = ±(x - y) with coeffs ±1.\n",
    "    Returns (v1, v2, sign) or None.\n",
    "    \"\"\"\n",
    "    if f.total_degree() != 1:\n",
    "        return None\n",
    "\n",
    "    d = f.dict()\n",
    "\n",
    "    # reject constant term\n",
    "    for exp in d:\n",
    "        if sum(exp) == 0:\n",
    "            return None\n",
    "\n",
    "    terms = []\n",
    "    for exp, coeff in d.items():\n",
    "        if sum(exp) == 1:\n",
    "            j = next(pos for pos, ej in enumerate(exp) if ej == 1)\n",
    "            terms.append((j, ZZ(coeff)))\n",
    "        else:\n",
    "            return None\n",
    "\n",
    "    if len(terms) != 2:\n",
    "        return None\n",
    "\n",
    "    (j1, c1), (j2, c2) = terms\n",
    "    if abs(c1) != 1 or abs(c2) != 1 or c1 != -c2:\n",
    "        return None\n",
    "\n",
    "    vars_ = f.parent().gens()\n",
    "    v1, v2 = vars_[j1], vars_[j2]\n",
    "    sign = 1 if c1 == 1 else -1\n",
    "    return (v1, v2, sign)\n",
    "\n",
    "\n",
    "def parse_xIa(varname):\n",
    "    # \"x3_10\" -> (3,10)\n",
    "    if not varname.startswith(\"x\"):\n",
    "        return None\n",
    "    rest = varname[1:]\n",
    "    if \"_\" not in rest:\n",
    "        return None\n",
    "    I_str, a_str = rest.split(\"_\", 1)\n",
    "    return (int(I_str), int(a_str))\n",
    "\n",
    "\n",
    "\n",
    "def canonical_unit_after_orienting_linear_diffs(fac):\n",
    "    unit = ZZ(fac.unit())\n",
    "    for f, e in fac:\n",
    "        parsed = is_linear_diff_factor(f)\n",
    "        if parsed is None:\n",
    "            continue\n",
    "        v1, v2, sign = parsed\n",
    "        if sign == -1:\n",
    "            unit *= (-1) ** int(e)\n",
    "        p1p = parse_xIa(str(v1))\n",
    "        p2p = parse_xIa(str(v2))\n",
    "        if p1p is not None and p2p is not None and p1p[0] == p2p[0]:\n",
    "            _, a1 = p1p\n",
    "            _, a2 = p2p\n",
    "            if a1 > a2:\n",
    "                unit *= (-1) ** int(e)\n",
    "    return unit\n",
    "\n",
    "\n",
    "def canonicalize_pair_from_factor(f):\n",
    "    \"\"\"\n",
    "    If f is a linear diff ±(xI_a - xI_b), return:\n",
    "      (I, a, b, sign_flips)\n",
    "    where a<b is enforced, and sign_flips is 0 or 1 indicating whether\n",
    "    we had to multiply by -1 to achieve the canonical (a<b) orientation\n",
    "    *after* rewriting f to (v1 - v2).\n",
    "    Returns None if not a linear diff in xI_a vars or if cross-layer.\n",
    "    \"\"\"\n",
    "    parsed = is_linear_diff_factor(f)\n",
    "    if parsed is None:\n",
    "        return None\n",
    "\n",
    "    v1, v2, sign = parsed  # f = sign*(v1 - v2)\n",
    "    pA = parse_xIa(str(v1))\n",
    "    pB = parse_xIa(str(v2))\n",
    "    if pA is None or pB is None:\n",
    "        return None\n",
    "\n",
    "    I1, a = pA\n",
    "    I2, b = pB\n",
    "    if I1 != I2:\n",
    "        return None\n",
    "\n",
    "    # First normalize to (v1 - v2) by absorbing `sign` separately:\n",
    "    # sign = -1 means f = -(v1 - v2), i.e. one sign flip.\n",
    "    sign_flips = 1 if sign == -1 else 0\n",
    "\n",
    "    # Now enforce a<b: if we swap (a,b), that's another sign flip.\n",
    "    if a < b:\n",
    "        return (I1, a, b, sign_flips)\n",
    "    else:\n",
    "        return (I1, b, a, sign_flips + 1)\n",
    "\n",
    "\n",
    "\n",
    "def test_all_factors_are_sibling_diffs(D, p1, comps, verbose=True):\n",
    "    \"\"\"\n",
    "    Test: det(M).factor() has ONLY factors of the form ±(xI_a - xI_b),\n",
    "    with a,b siblings (same parent in layer I-1).\n",
    "    \"\"\"\n",
    "    structure = build_structure_L(D, p1, comps, minimal_checks=True)\n",
    "    sib = sibling_pairs_by_layer(D, structure)\n",
    "\n",
    "    R, M, exps = monomial_matrix_L(D, p1, comps, structure=structure, minimal_checks=True)\n",
    "    fac = M.det().factor()\n",
    "\n",
    "    bad = []        # (factor, exp, reason)\n",
    "    good = []       # (I,a,b,exp)\n",
    "    unit = canonical_unit_after_orienting_linear_diffs(fac)\n",
    "\n",
    "    for f, e in fac:\n",
    "        parsed = is_linear_diff_factor(f)\n",
    "        if parsed is None:\n",
    "            bad.append((f, e, \"not a linear ±(x-y) factor\"))\n",
    "            continue\n",
    "\n",
    "        v1, v2, sign = parsed\n",
    "        pA = parse_xIa(str(v1))\n",
    "        pB = parse_xIa(str(v2))\n",
    "        if pA is None or pB is None:\n",
    "            bad.append((f, e, \"not in variables xI_a\"))\n",
    "            continue\n",
    "\n",
    "        I1, a = pA\n",
    "        I2, b = pB\n",
    "        if I1 != I2:\n",
    "            bad.append((f, e, f\"cross-layer diff (layers {I1},{I2})\"))\n",
    "            continue\n",
    "\n",
    "        I = I1\n",
    "        aa, bb = (a,b) if a < b else (b,a)\n",
    "        if I not in sib or (aa,bb) not in sib[I]:\n",
    "            bad.append((f, e, f\"not siblings in layer {I}: ({aa},{bb})\"))\n",
    "            continue\n",
    "\n",
    "        good.append((I, aa, bb, e))\n",
    "\n",
    "    ok = (len(bad) == 0)\n",
    "\n",
    "    if verbose:\n",
    "        print(\"=== Test: all factors are sibling differences ===\")\n",
    "        print(f\"D={D}, p1={p1}, comps={comps}\")\n",
    "        print(f\"canonical unit = {unit}\")\n",
    "        print(f\"#factors = {len(list(fac))}\")\n",
    "        print(f\"violations = {len(bad)}\")\n",
    "        if bad:\n",
    "            print(\"\\n-- Violations --\")\n",
    "            for f,e,reason in bad:\n",
    "                print(f\"  {f}^{e} :: {reason}\")\n",
    "\n",
    "    return {\"ok\": ok, \"unit\": unit, \"good\": good, \"bad\": bad, \"factorization\": fac}\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "fbfd9b14-5b93-44da-b636-f3a73fbb80ed",
   "metadata": {},
   "outputs": [],
   "source": [
    "# ===============================================================\n",
    "# Conjecture 2 : the exponent for any sibling pair is equal to the number of monomials with C1 for\n",
    "# the truncated graph defined by the pair. \n",
    "# ===============================================================\n",
    "\n",
    "def build_truncated_graph(D, p1, comps, I, a, b):\n",
    "    \"\"\"\n",
    "    Build truncated two-root graph starting at layer I:\n",
    "      keep only nodes a,b at layer I and their descendants to the right.\n",
    "\n",
    "    Returns (D_trunc, p1_trunc, comps_trunc) in Build-L format.\n",
    "    \"\"\"\n",
    "    structure = build_structure_L(D, p1, comps)\n",
    "    parent, children = structure\n",
    "    L = len(D)\n",
    "\n",
    "    # keep[layer] = set of kept nodes in that original layer\n",
    "    keep = {I: {a, b}}\n",
    "    for layer in range(I+1, L+1):\n",
    "        keep[layer] = set()\n",
    "        for node in keep[layer-1]:\n",
    "            keep[layer].update(children[layer-1][node-1])\n",
    "\n",
    "    D_trunc = [len(keep[layer]) for layer in range(I, L+1)]\n",
    "\n",
    "    # If only one layer remains, no edges\n",
    "    if len(D_trunc) == 1:\n",
    "        return D_trunc, [], {}\n",
    "\n",
    "    # Build p1_trunc for new layer 1 -> 2 edge (original I -> I+1)\n",
    "    p1_trunc = []\n",
    "    layer_I_nodes = sorted(keep[I])\n",
    "    for node in layer_I_nodes:\n",
    "        child_set = set(children[I][node-1])          # children in original layer I+1\n",
    "        p1_trunc.append(len(child_set & keep[I+1]))   # how many kept children\n",
    "\n",
    "    # Build comps_trunc for deeper edges\n",
    "    comps_trunc = {}\n",
    "    # original layer = I+1,...,L-1 corresponds to new layer = 2,...,len(D_trunc)-1\n",
    "    for layer in range(I+1, L):\n",
    "        comp = []\n",
    "        layer_nodes = sorted(keep[layer])\n",
    "        for node in layer_nodes:\n",
    "            child_set = set(children[layer][node-1])\n",
    "            comp.append(len(child_set & keep[layer+1]))\n",
    "        comps_trunc[layer - I + 1] = comp  # new-layer index\n",
    "\n",
    "    return D_trunc, p1_trunc, comps_trunc\n",
    "\n",
    "\n",
    "def truncated_e1_count(D, p1, comps, I, a, b):\n",
    "    \"\"\"\n",
    "    Conjecture-2 RHS:\n",
    "      for I < L: count monomials in truncated graph with e1 = 1\n",
    "      for I = L: boundary case -> return 1\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    if I == L:\n",
    "        return 1  # <-- boundary fix\n",
    "\n",
    "    D_t, p1_t, comps_t = build_truncated_graph(D, p1, comps, I, a, b)\n",
    "\n",
    "    # safety: if truncation produced only one layer (shouldn't happen when I<L)\n",
    "    if len(D_t) == 1:\n",
    "        return 0\n",
    "\n",
    "    exps = exponent_vectors_L(D_t, p1_t, comps_t)\n",
    "    return sum(1 for e in exps if e[0] == 1)\n",
    "\n",
    "\n",
    "def extract_full_exponent_map(D, p1, comps):\n",
    "    \"\"\"\n",
    "    Extract exponent map (I,a,b) -> exponent from full determinant factorization.\n",
    "    Assumes your canonicalize_pair_from_factor is available.\n",
    "    \"\"\"\n",
    "    structure = build_structure_L(D, p1, comps)\n",
    "    R, M, exps = monomial_matrix_L(D, p1, comps, structure=structure)\n",
    "    fac = M.det().factor()\n",
    "\n",
    "    exp_map = {}\n",
    "    for f, e in fac:\n",
    "        info = canonicalize_pair_from_factor(f)\n",
    "        if info is None:\n",
    "            continue\n",
    "        I, a, b, flips = info\n",
    "        exp_map[(I, a, b)] = exp_map.get((I, a, b), 0) + int(e)\n",
    "\n",
    "    return exp_map\n",
    "\n",
    "\n",
    "def test_conjecture2(D, p1, comps, verbose=True):\n",
    "    \"\"\"\n",
    "    Test corrected Conjecture 2 for all sibling pairs:\n",
    "      exponent in full det equals truncated_e1_count, with boundary case I=L => 1.\n",
    "    \"\"\"\n",
    "    structure = build_structure_L(D, p1, comps)\n",
    "    sib = sibling_pairs_by_layer(D, structure)  # includes virtual root at layer 1, as in your keep-set\n",
    "\n",
    "    exp_map = extract_full_exponent_map(D, p1, comps)\n",
    "\n",
    "    mismatches = []\n",
    "    for I in sorted(sib.keys()):\n",
    "        for (a, b) in sorted(sib[I]):\n",
    "            full_exp = exp_map.get((I, a, b), 0)\n",
    "            trunc_exp = truncated_e1_count(D, p1, comps, I, a, b)\n",
    "            if full_exp != trunc_exp:\n",
    "                mismatches.append((I, a, b, full_exp, trunc_exp))\n",
    "\n",
    "    ok = (len(mismatches) == 0)\n",
    "\n",
    "    if verbose:\n",
    "        print(\"=== Conjecture 2 test ===\")\n",
    "        print(f\"D={D}, p1={p1}, comps={comps}\")\n",
    "        print(f\"mismatches = {len(mismatches)}\")\n",
    "        if mismatches:\n",
    "            for (I,a,b,fe,te) in mismatches[:10]:\n",
    "                print(f\"  layer {I}, pair ({a},{b}): full={fe}, trunc={te}\")\n",
    "\n",
    "    return {\"ok\": ok, \"mismatches\": mismatches}\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "2caad3b6-f9c8-4d27-9eb4-668891adcd3f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Conjecture 2 test ===\n",
      "D=[2, 4], p1=[2, 2], comps={}\n",
      "mismatches = 0\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'ok': True, 'mismatches': []}"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "D = [2,4]\n",
    "p1 = [2,2]\n",
    "comps = {}\n",
    "\n",
    "test_conjecture2(D, p1, comps)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "31fe6740-9446-4d7f-9c28-ef7d313ae94e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Conjecture 2 test ===\n",
      "D=[2, 4, 7], p1=[2, 2], comps={2: [2, 1, 2, 2]}\n",
      "mismatches = 0\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'ok': True, 'mismatches': []}"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "D = [2,4,7 ]\n",
    "p1 = [2,2]\n",
    "comps = { 2: [ 2,1,2,2] }\n",
    "\n",
    "test_conjecture2(D, p1, comps)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "5a908106-504f-4a55-a4d5-b0bccafcaf77",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Conjecture 2 test ===\n",
      "D=[2, 4, 7, 12], p1=[2, 2], comps={2: [2, 1, 2, 2], 3: [2, 3, 1, 2, 2, 1, 1]}\n",
      "mismatches = 0\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'ok': True, 'mismatches': []}"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "D = [2, 4, 7, 12 ]\n",
    "p1 = [2, 2]\n",
    "comps = {2: [2, 1, 2, 2] , 3: [2,3,1,2,2,1,1  ] } \n",
    "test_conjecture2(D, p1, comps)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "2424d865-c2c4-40e7-b423-de3164d0cac3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Conjecture 2 test ===\n",
      "D=[3, 8, 12], p1=[4, 3, 1], comps={2: [5, 1, 1, 1, 1, 1, 1, 1]}\n",
      "mismatches = 0\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'ok': True, 'mismatches': []}"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "D = [3, 8, 12]\n",
    "p1 = [4, 3, 1]                 # very uneven split 8 = 4+3+1\n",
    "comps = {2: [5, 1, 1, 1, 1, 1, 1, 1]}   # 12 = 5 + seven 1s\n",
    "test_conjecture2(D, p1, comps)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "38169a00-34c0-4fa9-bd13-f1b479b79626",
   "metadata": {},
   "outputs": [],
   "source": [
    "# this needs resource allocation adjustment on laptop \n",
    "#D = [2, 7, 11, 15]\n",
    "#p1 = [6, 1]                      # extreme split\n",
    "#comps = {\n",
    "#    2: [4,1,1,1,1,1,2],           # 11 = 4+1+1+1+1+1+2\n",
    "#    3: [5,1,1,1,1,1,1,1,1,1,1]    # 15 = 5 + ten 1s\n",
    "#}\n",
    "#test_conjecture2(D, p1, comps)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "b615fe02-a8d5-494a-b4fd-8ccc94791849",
   "metadata": {},
   "outputs": [],
   "source": [
    "# ===============================================================\n",
    "# Sweeps for Conjecture 2 at fixed D (intended for small D_L)\n",
    "#\n",
    "# Uses  existing:\n",
    "#   - test_conjecture2(D,p1,comps,verbose=False)\n",
    "#\n",
    "# Enumerates:\n",
    "#   - p1 = partitions of D2 with D1 parts (weakly decreasing)\n",
    "#   - comps[layer] = compositions of D_{layer+1} with D_layer parts (positive)\n",
    "# ===============================================================\n",
    "\n",
    "from itertools import product\n",
    "\n",
    "def compositions_positive(n, k):\n",
    "    \"\"\"All compositions of n into k positive integers (order matters).\"\"\"\n",
    "    if k <= 0:\n",
    "        return\n",
    "    if k == 1:\n",
    "        if n >= 1:\n",
    "            yield [n]\n",
    "        return\n",
    "    for first in range(1, n - (k - 1) + 1):\n",
    "        for rest in compositions_positive(n - first, k - 1):\n",
    "            yield [first] + rest\n",
    "\n",
    "def partitions_fixed_length_sum(n, k, nonincreasing=True):\n",
    "    \"\"\"Partitions of n into k positive parts (weakly decreasing if nonincreasing=True).\"\"\"\n",
    "    if k <= 0:\n",
    "        return\n",
    "    if k == 1:\n",
    "        if n >= 1:\n",
    "            yield [n]\n",
    "        return\n",
    "\n",
    "    def _rec(remaining, parts_left, max_part, acc):\n",
    "        if parts_left == 1:\n",
    "            if 1 <= remaining <= max_part:\n",
    "                yield acc + [remaining]\n",
    "            return\n",
    "        hi = min(max_part, remaining - (parts_left - 1))\n",
    "        for a in range(hi, 0, -1):\n",
    "            yield from _rec(remaining - a, parts_left - 1, a, acc + [a])\n",
    "\n",
    "    if nonincreasing:\n",
    "        yield from _rec(n, k, n, [])\n",
    "    else:\n",
    "        yield from compositions_positive(n, k)\n",
    "\n",
    "def sweep_conjecture2_fixed_D(\n",
    "    D,\n",
    "    stop_after=None,\n",
    "    verbose_every=50,\n",
    "    show_first_failures=5,\n",
    "    max_DL=10\n",
    "):\n",
    "    \"\"\"\n",
    "    Sweep Conjecture 2 over all (p1, comps) compatible with fixed D.\n",
    "\n",
    "    Designed for small D_L (default max_DL=10).\n",
    "    \"\"\"\n",
    "    L = len(D)\n",
    "    if D[-1] > max_DL:\n",
    "        print(f\"Warning: D_L={D[-1]} > max_DL={max_DL}. This sweep may be slow / unstable.\")\n",
    "\n",
    "    # p1: partitions of D2 with D1 parts\n",
    "    p1_list = list(partitions_fixed_length_sum(D[1], D[0], nonincreasing=True))\n",
    "\n",
    "    # comps: for layers 2..L-1, compositions of D_{layer+1} with D_layer parts\n",
    "    layers = list(range(2, L))\n",
    "    comps_lists = {}\n",
    "    for layer in layers:\n",
    "        comps_lists[layer] = list(compositions_positive(D[layer], D[layer-1]))\n",
    "\n",
    "    total = len(p1_list)\n",
    "    for layer in layers:\n",
    "        total *= len(comps_lists[layer])\n",
    "\n",
    "    tested = 0\n",
    "    failures = []  # store counterexamples with mismatch info\n",
    "\n",
    "    for p1 in p1_list:\n",
    "        if layers:\n",
    "            for comp_tuple in product(*[comps_lists[layer] for layer in layers]):\n",
    "                comps = {layer: list(comp_tuple[i]) for i, layer in enumerate(layers)}\n",
    "\n",
    "                tested += 1\n",
    "                if verbose_every and tested % verbose_every == 0:\n",
    "                    print(f\"[{tested}/{total}] ...\")\n",
    "\n",
    "                res = test_conjecture2(D, p1, comps, verbose=False)\n",
    "\n",
    "                if not res[\"ok\"]:\n",
    "                    failures.append({\n",
    "                        \"p1\": tuple(p1),\n",
    "                        \"comps\": {k: tuple(v) for k, v in comps.items()},\n",
    "                        \"mismatches\": res[\"mismatches\"]\n",
    "                    })\n",
    "                    # keep going to collect more, but you can stop early via stop_after\n",
    "                    if len(failures) <= show_first_failures:\n",
    "                        mm = res[\"mismatches\"][:5]\n",
    "                        print(f\"FAIL p1={p1}, comps={comps} ; first mismatches={mm}\")\n",
    "\n",
    "                if stop_after is not None and tested >= stop_after:\n",
    "                    break\n",
    "        else:\n",
    "            # L=2 case (no comps)\n",
    "            comps = {}\n",
    "            tested += 1\n",
    "            res = test_conjecture2(D, p1, comps, verbose=False)\n",
    "            if not res[\"ok\"]:\n",
    "                failures.append({\n",
    "                    \"p1\": tuple(p1),\n",
    "                    \"comps\": {},\n",
    "                    \"mismatches\": res[\"mismatches\"]\n",
    "                })\n",
    "                if len(failures) <= show_first_failures:\n",
    "                    mm = res[\"mismatches\"][:5]\n",
    "                    print(f\"FAIL p1={p1}, comps={{}} ; first mismatches={mm}\")\n",
    "\n",
    "            if stop_after is not None and tested >= stop_after:\n",
    "                break\n",
    "\n",
    "        if stop_after is not None and tested >= stop_after:\n",
    "            break\n",
    "\n",
    "    print(\"=== Sweep summary (Conjecture 2) ===\")\n",
    "    print(f\"D = {D}\")\n",
    "    print(f\"tested = {tested} (out of total {total})\")\n",
    "    print(f\"failures = {len(failures)}\")\n",
    "\n",
    "    if failures:\n",
    "        print(\"\\nFirst few failures:\")\n",
    "        for f in failures[:show_first_failures]:\n",
    "            print(f\"p1={f['p1']}, comps={f['comps']}\")\n",
    "            print(f\"  mismatches (first 10) = {f['mismatches'][:10]}\")\n",
    "\n",
    "    return {\n",
    "        \"D\": D,\n",
    "        \"tested\": tested,\n",
    "        \"total\": total,\n",
    "        \"failures\": failures\n",
    "    }\n",
    "\n",
    "# --------------------------\n",
    "# Suggested low-D_L sweeps\n",
    "# --------------------------\n",
    "# summary = sweep_conjecture2_fixed_D([2,4,7], verbose_every=20, max_DL=10)\n",
    "# summary = sweep_conjecture2_fixed_D([2,5,8], verbose_every=20, max_DL=10)\n",
    "# summary = sweep_conjecture2_fixed_D([3,5,8], verbose_every=20, max_DL=10)\n",
    "# summary = sweep_conjecture2_fixed_D([2,4,6,8], verbose_every=10, max_DL=10)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "b8f3ae1e-e23d-457d-9578-6976d98f6746",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[20/40] ...\n",
      "[40/40] ...\n",
      "=== Sweep summary (Conjecture 2) ===\n",
      "D = [2, 4, 7]\n",
      "tested = 40 (out of total 40)\n",
      "failures = 0\n"
     ]
    }
   ],
   "source": [
    "summary = sweep_conjecture2_fixed_D([2,4,7], verbose_every=20, max_DL=10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "27f15721-5429-44a7-8ccb-c4e3b595d30f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[20/70] ...\n",
      "[40/70] ...\n",
      "[60/70] ...\n",
      "=== Sweep summary (Conjecture 2) ===\n",
      "D = [2, 5, 8]\n",
      "tested = 70 (out of total 70)\n",
      "failures = 0\n"
     ]
    }
   ],
   "source": [
    "summary = sweep_conjecture2_fixed_D([2,5,8], verbose_every=20, max_DL=10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "4aa19c9f-a463-4076-8c34-e2da08e47553",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[20/70] ...\n",
      "[40/70] ...\n",
      "[60/70] ...\n",
      "=== Sweep summary (Conjecture 2) ===\n",
      "D = [3, 5, 8]\n",
      "tested = 70 (out of total 70)\n",
      "failures = 0\n"
     ]
    }
   ],
   "source": [
    "summary = sweep_conjecture2_fixed_D([3,5,8], verbose_every=20, max_DL=10)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "4ca1032c-2005-4bf4-a3de-bbfd089d4e4a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[50/70] ...\n",
      "=== Sweep summary (Conjecture 2) ===\n",
      "D = [3, 5, 8]\n",
      "tested = 70 (out of total 70)\n",
      "failures = 0\n"
     ]
    }
   ],
   "source": [
    "summary = sweep_conjecture2_fixed_D([3,5,8])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "7c65e46f-ab3f-4e69-b179-0b26c3ad6725",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[10/420] ...\n",
      "[20/420] ...\n",
      "[30/420] ...\n",
      "[40/420] ...\n",
      "[50/420] ...\n",
      "[60/420] ...\n",
      "[70/420] ...\n",
      "[80/420] ...\n",
      "[90/420] ...\n",
      "[100/420] ...\n",
      "[110/420] ...\n",
      "[120/420] ...\n",
      "[130/420] ...\n",
      "[140/420] ...\n",
      "[150/420] ...\n",
      "[160/420] ...\n",
      "[170/420] ...\n",
      "[180/420] ...\n",
      "[190/420] ...\n",
      "[200/420] ...\n",
      "[210/420] ...\n",
      "[220/420] ...\n",
      "[230/420] ...\n",
      "[240/420] ...\n",
      "[250/420] ...\n",
      "[260/420] ...\n",
      "[270/420] ...\n",
      "[280/420] ...\n",
      "[290/420] ...\n",
      "[300/420] ...\n",
      "[310/420] ...\n",
      "[320/420] ...\n",
      "[330/420] ...\n",
      "[340/420] ...\n",
      "[350/420] ...\n",
      "[360/420] ...\n",
      "[370/420] ...\n",
      "[380/420] ...\n",
      "[390/420] ...\n",
      "[400/420] ...\n",
      "[410/420] ...\n",
      "[420/420] ...\n",
      "=== Sweep summary (Conjecture 2) ===\n",
      "D = [2, 4, 6, 8]\n",
      "tested = 420 (out of total 420)\n",
      "failures = 0\n"
     ]
    }
   ],
   "source": [
    "summary = sweep_conjecture2_fixed_D([2,4,6,8], verbose_every=10, max_DL=10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4efa2bd9-ade1-4a4f-b926-84c91c3e8f7e",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.7",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

